More Reader Data or a Better Teacher? Updating a Model of Crowd Highlights in Late 2026

A model trained on readers' highlights can show a newcomer where earlier readers converged on a page, even on pages with few readers. A year of stronger language models suggests two upgrades: use them directly, or use them as teachers. We compare both with a third, more reader data, on one social highlighting platform, with the comparisons, the selection rules and a sealed set of fresh pages fixed in advance. On 215 development pages, seven language models released by October 2026 rank sentences zero-shot at an average precision of at most 0.3744 against the sentences half the readers marked most, and 0.3931 when fused with reading position, while a 3-billion-parameter model trained on reader highlights alone reaches 0.4346. Used as the teacher that breaks ties among readers' counts, the stronger fusion changes a trained model by +0.0013 [-0.0012, +0.0040], whereas going from half to all of its training pages adds +0.0242 [+0.0179, +0.0301]. A 27-billion-parameter backbone on the reader-only recipe adds +0.0225 on the development pages; on 131 fresh pages, read once and too few for a confirmatory comparison, its difference from the 3-billion model is unresolved, both score above the fusion, and in an exploratory split their lead over the previous model sits on pages from domains that their fresh training pages also cover. In this recipe, more reader data improves a trained model where a stronger tie-breaking teacher yields no material gain, and frontier models used as rankers still trail a small model trained on readers.

==> anc/PREREG.md <==
# Pre-registration — study 25, refreshing the highlight prediction model

Status: REGISTERED 2026-10-08 (PT), after the pre-extraction audit A1 (`audits/A1.md`); registered by the commit that changes this line

Design: `docs/superpowers/specs/2026-10-08-highlight-model-refresh-design.md`. Plan:
`docs/superpowers/plans/2026-10-08-highlight-model-refresh.md`. Governance and the PI's delegation of
D1–D6: `STUDY-NOTE.md`. This file fixes, before any production read for this study, everything a
result could be bent by. Every number below is computed by the committed scripts named beside it.

## 1. Data

**Exclusion sets** (a page in any of them never enters TEST or TRAIN-X; `extract/exclusion_sets.mjs`):
the round-2 teacher corpus (10,000), the 1,555-page pull, `train-docids.json` (819 / 2,506 / 1,687 and
its domain keys), band 4 (1,836 pulled pages), the evaluation sets 259 / 254 / 217 / 284 (m10), the n1
and n2 batteries (291 each), the 13 Japanese pages and Paper VII's 120: 12,191 distinct document ids.
The band-3–5 and band-4 *candidate* lists are not exclusions (they never entered training or
evaluation). **Flag-only** (recorded): study 23's page members (25,251 ids) and HighlightBench's 1,790
candidates.

**Five membership rules**, each counted: (1) document id; (2) the canonical key of every member URL
against the canonical keys of the exclusionary pages' own `url` and `fullUrl`; (3) `urlSha` of every
member URL against the round-2 corpus's `urlSha` and the exclusionary URLs'; (4) the landed key of the
fetch against the same keys; (5) content: sentence-hash Jaccard ≥ 0.30 over sentences of ≥ 40
characters, or word-shingle (k = 5) containment ≥ **0.7759** against any stored exclusionary page
(`extract/content_rule25.py`; candidate retrieval is lossless by prefix filtering). Stored text exists
for every exclusionary set (the N1 corpus covers the n1 and n2 batteries) except 5 pages of the 259
and 30 of m10's 284, which rules 1–4 alone exclude. The threshold is 0.9 × the smallest containment of the 29 witness pairs
behind the 29 documents `build_exclusions.py` excluded (min 0.8622, median 1.0), and it lies above
the 99.9th percentile of 5,000 random pairs (0.0140; max 0.0332) — `results/shingle-calibration.json`.
The same content rule clusters the fresh pages: TEST keeps one page per cluster (the deepest), and
TRAIN-X holds no page of a cluster that holds a TEST page.

**The read boundary** (`extract/lib25.mjs`, `extract/extract25.mjs`, `extract/census25.mjs`): public
documents only (`(visibility ?? "public") === "public"`), re-checked on the payload read; a
`urls_userlist` entry whose `timestamp` is at or after 2026-10-07 00:00 UTC is skipped before its
document is read; every highlight element is time-checked first and discarded unread if it has no valid
time or was recorded at or after that instant; `origin` and `_via` elements are dropped; only totals of
what was skipped are recorded. No reader cap anywhere except the historical cohort.

**Outputs** (record-level, in the main checkout's gitignored `data/`; rows
`{id, domain, nSent, sentences, readerMarks}`, reader order shuffled, no reader key):
- DEV-R: `devr-217-marks.json`, the 254 pages of `13-reader-marks-export/data/sentences.json` anchored by
  `export.ts`'s rules (the scorer's gates select the population); `devr-p7-marks.json`, Paper VII's 120
  anchored by `augment.ts`'s rules, and `devr-p7-text.jsonl` (`" ".join(sentences)`, as research/17 built it).
- REFRESH-872: `refresh-train.json` (819) and `refresh-val.json` (53), the pages `train/august_rows.py`
  reproduces from `train_human.py:119-155`, anchored by `pull_marks.ts`'s rules on their stored sentences.
- TEST (`sealed/test.json`, sealed by sha256 when written): every fresh page with ≥ 6 anchored public
  readers, ≥ 30 sentences of fetched text (cap 400), Latin script, clear of the five rules; rows add
  `overlap: {hist, cur}`. TRAIN-X (`trainx.jsonl`): fresh pages with 3–5 anchored readers, same rules.
- The transcript sample (100 public English default-track transcripts, as the extension builds the body),
  drawn uniformly: the whole collection's metadata listed, a seeded reservoir of the eligible ones,
  payloads read only for the drawn documents.

**The historical training cohort**: the readers the 2026-08-03 pull would have kept on the 819 training
pages — `urls_userlist` entries no later than `pulledAt` (1785783705496), the 200 most recent per page,
public documents, elements time-checked, anchored by the old pull's rules (`legacyMarkSets`). Its
fidelity is the share of the 819 whose reconstructed reader count equals `train-marks.json`'s
`nReaders`; **below 0.9 the low-overlap stratum is descriptive only**. The low-overlap stratum is the
TEST pages with ≤ 10% of their anchored readers in the cohort; current presence on the 819 is reported
as a sensitivity bound.

## 2. Gates

**G0** (`results/census.json`): TEST and TRAIN-X are extracted only if the fresh pages (no id, key or
sha flag) with ≥ 6 public readers number at least **330**.

**G1** (`results/p1c.json`), all three parts:
1. *Parity*: on DEV-R's 217-set, `score25.py` with S3 alone gives lead, S3 and ceiling within ±0.01 of
   `decompose.py`'s published 0.2523 / 0.3651 / 0.5148. Failing this stops the programme.
2. *Assay* (α = 0.05): `~random − ~random-expected` and `~perm-null − ~random` have intervals covering
   zero; S3 − lead has an interval above zero.
3. *Power* (only with TEST): readers subsampled to TEST's depth histogram; d = SmolLM3-3B + human − S3
   per page; MDD = `mdd80_clustered(sd(d), TEST's pages per domain, icc(d by domain), m_tests=3)`. P4 is
   confirmatory for C1 only if MDD ≤ 0.5 × mean(d) at TEST depth. Otherwise P4 is descriptive, which is
   recorded here as an amendment before any P2.2 spend.

**Track Y** (`results/ytcensus.json`, decision D6 only): it passes if at least **120** videos have ≥ 6
public readers with a pre-cutoff, provenance-clean, positioned highlight on one caption track (track
identities as `ytcensus25.trackIdOf` maps them; readers whose highlights carry no track label are
counted apart and never qualify a track). Whether a stored transcript exists for that track is
reported, not required.

## 3. Screens on DEV-R (exploratory, each decides one thing)

**R-P** (P2.3, `suggest/score_suggest25.py`): a production candidate (gpt-6-luna, gpt-6-sol at none/0;
gpt-6.1-sol as it would ship) may go to a randomised online test only if, on DEV-R's Paper VII
articles (3 reps), its paired difference from gpt-5.6-luna in **position-matched top-15% excess** (the
metric of `research/17_suggest-model-eval/position_control.py`, on what a user would see: below three
valid candidates the page scores zero) is **≥ +0.02 with a domain-clustered 95% interval above zero**;
and on the transcript sample its first-attempt verbatim yield is no lower, its empty-visible and
content-filter rates no higher, and its median latency at most 1.5× luna's.

**R-T** (P2.2): a teacher refresh is considered only if a new model or a fusion containing one beats
`gemini-3.1-pro-preview` (first sample against the cached single draw) by **≥ +0.02 AP** with Holm
p < 0.05 over the new arms and a 95% interval above zero, **and** the new fusion beats `fuse5+lead` by
**≥ +0.015** with a 95% interval above zero. Both references are core arms of that scoring run.

**Learning curve** (P2.4): SmolLM3-3B + human on nested 25 / 50 / 100% of REFRESH-872's 819 (seed
20261008), two seeds each, 2,457 document steps for every arm; on p100 − p50 (pages averaged over the
two seeds): a 95% interval above zero makes page count a live lever; an upper bound below +0.005 means
it adds little; otherwise unresolved.

**H1** (P2.5): H1 (TRAIN-X first stage, then REFRESH-872; human-first target, lead tie-break, from base)
is carried to P3 as the terms-clean candidate if its mean DEV-R AP is within −0.01 of the training
port's control. H0 is reported beside it.

**Port control** (P2.6 baseline): the August recipe on the August rows, two seeds, 2,457 steps; their
mean must be within ±0.01 AP of the August `human-smollm3-3b-ep2` on DEV-R or the port stops.
P2.6's refreshed labels are P2.4's 100% runs, reported against the control.

**Teacher pilot** (P3.1, only if R-T passed): the passing teacher on the 819, otherwise identical to
P2.4's 100% runs; it becomes a candidate at **≥ +0.005 AP** with a 95% interval above zero.

**Freeze** (P3.3), fixed now: at most three candidates — the best DEV-R AP among terms-clean arms
(H0, H1), the best DEV-R AP overall, and a larger size only if D4a asked for one. "The best candidate"
for C2 is the best overall; "the best zero-shot arm" for C3 is the frontier configuration (single arm,
two-sample mean, or fusion) with the best DEV-R AP. A two-sample mean averages both draws' rank
scores with a fixed denominator of two, a model failure's draw counting as a tie of all sentences; an
absent or infrastructure-failed draw is collected again, never averaged away. Freezing means weights hashed and copied to GCS
and §4 amended with the frozen identities in the same commit as `results/freeze.json`.

## 4. The sealed look (P4)

One scoring run over TEST after the freeze (`eval/score25.py --strict-core --assay --alpha 0.0167`):
random, lead, S3, SmolLM3-3B + human (August), the frozen candidates (core arms) and the frozen best
zero-shot arm (non-core; a refusal, filter, truncation or unparseable answer scores as a tie of all
sentences, coverage reported; an absent cell, or one lost to infrastructure (an HTTP error, an
authentication failure, a batch that expired or failed), is collected again before the run, never
scored). The same split holds for every DEV-R scoring run. The assay
first (§2 G1.2's three criteria); if it fails, nothing else is read. Then, on Bonferroni-adjusted
(98.3%) domain-clustered intervals:
- **C1** SmolLM3-3B + human − S3 (transfer to fresh pages);
- **C2** best candidate − SmolLM3-3B + human: superiority if the interval clears zero, non-inferiority
  if it clears −0.01;
- **C3** best candidate − best zero-shot arm.
Secondary, reported regardless: C1 in the low-overlap stratum (only if the cohort's fidelity ≥ 0.9 and
P1c marked the stratum readable), C1 and C2 by reader depth (≥ 6–9, 10–19, 20+), H1 − SmolLM3-3B +
human. With G1.3 failed, everything here is descriptive.

**Frozen on 2026-10-09 (P3.3)**, by the rules of §3 applied to one DEV-R run that holds every student
arm (`results/devr-all.json`, 215 pages, 84 domains; seed means):
- **H1**, the best terms-clean arm: SmolLM3-3B from base, reader marks only (lead breaks ties),
  TRAIN-X then REFRESH-872; `s25-smollm3-3b-ac7ae44a001e-s0`, `s25-smollm3-3b-b7bfcdda130e-s1`;
  DEV-R 0.4352.
- **Q-H1**, the best arm overall and the larger size D4a asked for: Qwen3.8-27B on the H1 recipe;
  `s25-qwen3.8-27b-cdbf576904a4-s0`, `s25-qwen3.8-27b-d100881da34e-s1`; DEV-R 0.4577. **The best
  candidate** for C2 and C3. No frontier-model output entered its training.
- The teacher pilot is not a candidate (`results/p3-1.json`).
- **The best zero-shot arm: fuse-new+lead**, the first samples of `claude-haiku-5-5@low`,
  `gpt-6-luna@none`, `gemini-3.8-flash@default`, `gpt-6.1-sol@low`, `claude-opus-5-5@low`,
  `claude-fable-5-1@low` and `gpt-6-astra@low` at P2.2's pinned settings, fused with lead
  (`borda25.fuse_scores`); DEV-R 0.3911. On TEST it is collected synchronously, one sample per arm,
  inside the $100 cap.
- Weights: the operator's storage (`<tag>-{adapter,head.pt,result.json}`; path redacted in this copy),
  each file MD5-proven against its GCS object (`results/freeze-artifacts.json`), with S3's adapter and head.

The P4 run in final form: `score25.py --marks data/sealed/test.json --map data/test-map.json
--strict-core --assay --alpha 0.0167`, core arms S3, smol (`human-smollm3-3b-ep2`), H1's and Q-H1's
seeds (`--mean-arm H1=…`, `--mean-arm Q-H1=…`), non-core fuse-new+lead; **C1** smol − S3, **C2** Q-H1 −
smol, **C3** Q-H1 − fuse-new+lead. Secondary, from the same run's per-page file on the same 98.3%
intervals: C1 and C2 by reader depth (6–9, 10–19, 20+) and H1 − smol. The low-overlap stratum stays
unread (P1c). Descriptive throughout (§7).

## 5. Deviations from the design recorded before any production read

- Claude models go through OpenRouter's Batch API with its research key (no Anthropic research key);
  design §7.4.
- No reader caps on new outputs (the old pulls' recency caps would rank readers by activity in study
  23's reserved period); the historical cohort keeps the 200 cap bounded by the pull time.
- The cohort is rebuilt from public documents with study 25's time-first rule, which the old pull did not
  apply; the fidelity check measures the difference.
- DEV-R's 217-set is extracted as the 254 pages of `sentences.json`; the scorer's gates choose the pages.
- The PI's read of 20 smoke outputs per arm is replaced by aggregate diagnostics (STUDY-NOTE §5).

## 6. What will not be done

No sampling of eligible pages; no read of records at or after 2026-10-07 00:00 UTC; no second look at
TEST; no candidate added after the freeze; no teacher-derived student served without a counsel read.

## 7. Amendments (dated; each before the stage it affects)

- **2026-10-08, after P1c, before any P2.2 spend — G1.3 failed, so P4 is descriptive.** TEST holds 131
  pages over 42 domains (one domain holds 28; reader depth mostly 6–7) after the fetch, the 30-sentence
  floor and anchoring took the census's 2,312 candidate pages down; at that depth the August SmolLM3-3B
  + human leads S3 by 0.0359 and the clustered MDD is 0.0247, above half the effect (0.0179)
  (`results/p1c.json`). P4 still runs once, as registered (assay first, then C1–C3 on the 98.3%
  intervals), and every number it gives is reported as a description, not a confirmatory test. The
  low-overlap stratum (35 pages, MDD 0.0455) is not readable.
- **2026-10-08, before the freeze — the D4a arm.** Qwen3.8-27B (the newer generation the PI asked for;
  only a 27B dense model and a 2.4T MoE exist) trained from base on the P2.6 recipe, with the same
  recipe on SmolLM3-3B as its matched control (`STUDY-NOTE.md` §5).
- **2026-10-09 — the freeze.** §4 now carries the frozen identities above. Two deviations from the plan
  on the way, both recorded in `STUDY-NOTE.md` §5 before their outcomes were read: the teacher pilot's
  teacher is the configuration that passed R-T (first samples), collected synchronously; the freeze reads
  one DEV-R run that holds every student arm, because `score25.py` draws reader splits from a stream the
  arms' tie-breaks share (an arm's AP moves by up to ≈ 0.0015 with the set of arms; contrasts within a
  run are unaffected).
- **2026-10-08 — Gemini through OpenRouter's Batch API.** `google/gemini-3.8-flash:batch` exists at half
  price, so P2.2 collects Gemini in batches like the other arms instead of synchronously; the request,
  the parameters and the ledger's half-price worst case are unchanged.


==> anc/RESULTS.md <==
# Refreshing the highlight prediction model — results

**Study 25, run 2026-10-08/09 under a pre-registration (`PREREG.md`, registered at `00e4ea40a`,
frozen at `acea9e2ff`).** The question: can Glasp's reader-trained salience model (SmolLM3-3B + human
marks, 2026-08) be improved with the October 2026 frontier models, more of Glasp's own reader data, or
a newer backbone — and does the gain hold on pages none of the trained models saw?

## The answer

1. **On DEV-R, a newer and larger backbone trained on readers alone scores highest.** Qwen3.8-27B on
   the H1 recipe (reader marks only, 3,160 fresh pages first) reaches 0.4572 AP: +0.0225
   [+0.0155, +0.0295] over the same recipe on SmolLM3-3B, and +0.0222 [−0.0003, +0.0493] over the
   August model. No frontier-model output is anywhere in its training. DEV-R is also the set it was
   selected on, and on the 131 fresh pages the 3B's point estimate is as high (point 6).
2. **More pages, not refreshed labels or a better teacher.** Doubling the training pages adds
   +0.024 [+0.018, +0.030]; refreshing the readers of the same pages adds −0.0008 [−0.0030, +0.0015]; a
   teacher that ranks 0.017 AP better adds +0.001 [−0.001, +0.004] when it only breaks ties.
3. **A reader-only 3B model comes close to the teacher-distilled recipe on the point estimate**: H1
   0.4346 against the August model's 0.4349 (−0.0003 [−0.022, +0.029]).
4. **Frontier models, zero-shot, stay below the reader-trained students.** No single new model clears
   the July 2026 reference (gemini-3.1-pro) by the registered +0.02; seven of them fused with lead do
   (+0.035) and reach 0.393, the best zero-shot configuration, still 0.042 below the 3B reader-trained
   model and 0.064 below the 27B; single models trail by 0.06–0.13. Exploratory, after P4: asked instead
   for what readers would highlight, gpt-6-astra and claude-opus-5-5 lose a further 0.04 (Paper VI's direction).
5. **No production model swap is licensed.** gpt-6.1-sol writes better Suggested Highlights than
   gpt-5.6-luna (+0.027 [+0.004, +0.051]) but answers in 11 s against 2.5 s.
6. **On 131 fresh pages (descriptive; the power gate failed)** C1–C3 point the same way as DEV-R: the
   August model leads S3 (+0.042 [+0.019, +0.067]), Q-H1 leads the August model by +0.038
   [−0.004, +0.112] (superiority not shown) and the best zero-shot configuration by +0.060
   [+0.016, +0.128]. But the 27B does not lead the 3B there (0.363 against 0.366), and, exploratory
   and after the look, both new models' lead over the August model sits on the 120 pages from
   domains the fresh training pages also cover; on the other 11 pages both trail it.
7. **Exploratory, after P4: the reader-only recipe holds at 0.6B and 1.7B.** Qwen3-0.6B and Qwen3-1.7B
   on the H1 recipe (two seeds each) reach 0.4158 and 0.4268 on DEV-R, +0.0020 [−0.0180, +0.0307] and
   +0.0034 [−0.0165, +0.0323] against the August recipe at the same size; the 0.6B trails the 3B H1 by
   −0.0189 [−0.0252, −0.0107] and still sits +0.0227 [−0.0010, +0.0512] above the seven-model fusion.
   DEV-R only: neither was a candidate or scored on TEST.

## Decision (D4b, 2026-10-09)

**Nothing is shipped now; when a consumer with reach exists, the candidate is H1.** The only consumer in
reach, Suggested Highlights on web pages, is limited by its banner (2.6% of highlighters open it,
about 44 accept a suggestion a week), so a randomised pilot would take 2–4 months to read and could not
move the product; fixing that reach, or choosing a consumer such as instant Popular Highlights on pages
with no readers, comes first. H1 rather than Q-H1: it needs no terms review, its point estimate on fresh pages is as high as
the 27B's, and it serves in 0.13 s per page instead of 1.6 s with a 56 GB cold start. Before serving
it, measure it against the August model on fresh pages from domains its training did not cover.

## What was fixed in advance, and what held

| check | rule | result |
| --- | --- | --- |
| G0, the census | ≥ 330 fresh pages with ≥ 6 public readers | **2,312** (2,225 in Latin script): pass |
| G1.1, parity | DEV-R re-extraction within ±0.01 of the published lead / S3 / ceiling | 0.2505 / 0.3642 / 0.5142 against 0.2523 / 0.3651 / 0.5148: pass |
| G1.2, assay | random at its expectation, a permuted control at random, S3 above lead | pass |
| G1.3, power | MDD ≤ half of SmolLM3 − S3 at TEST's depth | MDD 0.0247 > 0.0179: **fail**, so the sealed look is descriptive |
| port control | the August recipe re-run within ±0.01 of the August model | 0.4345 against 0.4350: pass |
| learning curve | p100 − p50: interval above zero = a live lever | +0.0239 [+0.0176, +0.0296]: **live** |
| refreshed labels | p100 − the port control, reported | −0.0010 [−0.0036, +0.0015] |
| H1 | within −0.01 of the port control → carried as the terms-clean candidate | +0.0007 [−0.0209, +0.0299]: carried |
| R-T | a new model or fusion ≥ +0.02 over gemini-3.1-pro (Holm) **and** the new fusion ≥ +0.015 over fuse5+lead | fusion only: +0.0345 [+0.0228, +0.0450] and +0.0154 [+0.0072, +0.0238]: **pass** |
| teacher pilot | ≥ +0.005 over p100 with the interval above zero | +0.0012 [−0.0012, +0.0039]: not a candidate |
| R-P | quality ≥ +0.02 with the interval above zero, latency ≤ 1.5× luna, yields and filters no worse | every candidate fails |

TEST shrank from the census's 2,312 candidate pages to 131 because a page enters only if its public
text can be fetched today, has ≥ 30 sentences, clears the exclusion rules (one page per near-duplicate
cluster) and keeps ≥ 6 readers whose highlights still anchor to that text; every rule ran before any
outcome was visible.

## DEV-R (215 pages, 84 domains; seed means of two runs)

REFRESH-872's training pages are the August model's 819; after the re-extraction 18 of them kept no
reader whose highlights still anchor to the stored text, so every run on them trained on 801 (the
teachers were collected for all 819).

| arm | training | AP |
| --- | --- | ---: |
| **Q-H1** (frozen, best) | Qwen3.8-27B from base, reader marks only (lead breaks ties): TRAIN-X (3,160 fresh pages), then REFRESH-872 | **0.4572** |
| Qwen3.8-27B, teacher breaks ties | from base, REFRESH-872, the August teacher breaking ties | 0.4465 |
| teacher pilot | p100 with the new seven-model teacher | 0.4350 |
| August model (`human-smollm3-3b-ep2`) | — | 0.4349 |
| **H1** (frozen) | SmolLM3-3B from base, reader marks only: TRAIN-X, then REFRESH-872 | 0.4346 |
| August recipe re-run (control) | distilled start, the August pages and labels, teacher breaks ties | 0.4345 |
| p100 | distilled start, refreshed labels, teacher breaks ties | 0.4337 |
| SmolLM3-3B, teacher breaks ties | from base, REFRESH-872 | 0.4240 |
| H0 | SmolLM3-3B from base, reader marks only, REFRESH-872 | 0.4101 |
| p50 / p25 | distilled start, half / a quarter of the pages | 0.4095 / 0.3807 |
| fuse-new+lead | first samples of the seven new models below, fused with lead | 0.3931 |
| fuse5+lead | the July 2026 panel's five cached draws, fused with lead | 0.3765 |
| gpt-6-astra (low) | two-sample mean / first sample | 0.3744 / 0.3732 |
| claude-opus-5-5 (low) | | 0.3714 / 0.3697 |
| gpt-6.1-sol (low) | | 0.3714 / 0.3700 |
| claude-fable-5-1 (low) | | 0.3713 / 0.3652 |
| gpt-6-astra (high) | one sample | 0.3710 |
| S3 (the 2026-08 research reference; no trained salience model is served in production) | | 0.3641 |
| gemini-3.8-flash | | 0.3611 / 0.3589 |
| gemini-3.1-pro-preview | the July 2026 reference, one cached draw | 0.3574 |
| claude-haiku-5-5 (low) | | 0.3446 / 0.3398 |
| gpt-6-luna (none) | | 0.3382 / 0.3320 |
| lead (first sentences) | | 0.2509 |
| ceiling (half the readers predicting the other half) | | 0.5136 |

One scoring run holds every arm (`results/devr-all2.json`, the run the paper quotes, every contrast in
`results/devr-all2-contrasts.json`): it repeats `results/devr-all.json`, the run the freeze read, with the
size arms below added, and the registered decisions and the freeze hold in it. Each registered verdict
above was computed in its own run (`results/p2-*.json`, `p3-1.json`). The scorer draws each page's reader splits from a random stream that
the arms' tie-breaks also consume, so an arm's AP moves by up to ≈ 0.002 between runs with different
arms (0.003 for one seed), and a contrast moves a little too (H1 − the control: +0.0007 in its own run,
+0.0001 in this one); every comparison here is made inside one run. Frontier model failures are scored
as ties: 7 of the 1,505 first-sample cells on DEV-R (luna 4, Haiku 2, Fable 1).

### Exploratory, after P4: what the teacher swap changed

The target orders sentences by reader count, so a teacher decides only pairs with equal counts. Over the 801
training pages that keep a reader (`results/teacher-ties.json`), 54.4% of the 11.5M sentence pairs are tied,
the earlier and the stronger teacher order 85.0% of those alike, and the swap reorders 8.2% of all pairs,
86.0% of them pairs of two sentences no reader marked.
Per seed, the pilot − p100 is +0.0013 [−0.0017, +0.0044] and +0.0013 [−0.0012, +0.0039]
(`results/extra-contrasts.json`): both upper bounds sit under the +0.005 bar.

### Exploratory, after P4: pages or steps

H1's 3,160 fresh pages also bring 6,320 more steps. The control is H1's command with stage 1 reading
REFRESH-872's pages instead (equal steps, no fresh pages), scored with H1 and H0 in a run of its own
(`results/eqsteps.json`, 95%): control − H0 −0.0201 [−0.0273, −0.0134], H1 − control +0.0446
[+0.0299, +0.0699]. More steps on the same 801 pages hurt; H1's gain over H0 (+0.0245 here) is the fresh
pages'.

### Exploratory, after P4: backbone size

Recorded in `STUDY-NOTE.md` (2026-10-09) after the sealed look, and run on DEV-R only: Qwen3-0.6B and
Qwen3-1.7B on H1's recipe and settings, two seeds each, scored in `devr-all2` beside the size ladder's
stored August-recipe runs (study 12's `human-*-ep2`, one run each; its 8B continued from S3, and its
ModernBERT-large is a full fine-tune from a longer distilled start).

| backbone | August recipe (ladder, one run) | H1 recipe (seed 0 / seed 1) |
| --- | ---: | ---: |
| ModernBERT-large (395M, encoder) | 0.4043 | — |
| Qwen3-0.6B | 0.4138 | 0.4158 (0.4218 / 0.4097) |
| Qwen3-1.7B | 0.4234 | 0.4268 (0.4266 / 0.4269) |
| SmolLM3-3B | 0.4349 (the August model) | 0.4346 (H1) |
| Qwen3-4B | 0.4318 | — |
| Qwen3-8B | 0.4371 | — |
| Qwen3.8-27B | — | 0.4572 (Q-H1) |

Contrasts (95%, domain-clustered, `results/devr-all2-contrasts.json`): the H1 recipe − the August recipe
is +0.0020 [−0.0180, +0.0307] at 0.6B and +0.0034 [−0.0165, +0.0323] at 1.7B; 0.6B − H1 −0.0189
[−0.0252, −0.0107]; 1.7B − H1 −0.0079 [−0.0158, +0.0014]; 0.6B − fuse-new+lead +0.0227 [−0.0010, +0.0512];
ModernBERT-large (August recipe) − fuse-new+lead +0.0112 [−0.0080, +0.0313]. Reader marks alone reach the
distilled recipe's point estimate at every size tried, and the score rises with size. The 0.6B's two seeds
differ by 0.012, so it is the least stable estimate. As a share of the distance from lead to the split-half
reference: 0.6B 62.7%, 1.7B 66.9%, 3B 69.9%, 27B 78.5%, fuse-new+lead 54.1%, S3 43.1%.

## The frontier screen (P2.2, R-T)

Every new model's first sample against the cached gemini-3.1-pro-preview, Holm over nine: the nearest is
gpt-6-astra at low effort, +0.0159 [+0.0050, +0.0261] (Holm p 0.065); high effort does not help
(+0.0138). Haiku 5.5 and gpt-6-luna point below the reference (−0.018, Holm p 0.050; −0.025, Holm p
0.015). Only the fusion clears both bars. Two samples agree at a median per-page Spearman of 0.97
(astra), 0.96 (gpt-6.1-sol), 0.92 (Opus), 0.91 (Fable), 0.90 (Gemini), 0.81 (luna) and 0.70 (Haiku).

**Exploratory, after P4: the reader-prediction prompt** (`results/reader-prompt.json`, a scoring run of its own,
95%). Every zero-shot arm above was asked for the sentences most important for compressing the page. Asked
instead which sentences a typical reader would highlight (Paper VI's instruction, adapted to rank every
sentence; `frontier/rankreq.py`), gpt-6-astra changes by −0.0412 [−0.0585, −0.0282] and claude-opus-5-5 by
−0.0363 [−0.0582, −0.0187] against their own compression-prompt first samples, and H1 leads both by +0.10.
Paper VI found the same direction with gpt-5.4: a prompt aimed at readers does not close the gap.

## The production screen (P2.3, R-P)

| model | top-15% excess vs gpt-5.6-luna (120 articles × 3) | median latency, articles / transcripts | cost per page, articles / transcripts | R-P |
| --- | --- | ---: | ---: | --- |
| gpt-5.6-luna (ships) | — | 2.4 s / 2.5 s | $0.0012 / $0.0013 | |
| gpt-6-luna | −0.003 [−0.020, +0.015] | 2.0 s / 2.1 s | $0.0006 / $0.0006 | fail (quality; 2% of transcripts empty) |
| gpt-6-sol | +0.018 [−0.008, +0.047] | 3.0 s / 3.0 s | $0.011 / $0.013 | fail (quality) |
| gpt-6.1-sol | **+0.027 [+0.004, +0.051]** | 9.7 s / 11.0 s | $0.013 / $0.015 | fail (latency; the limit is 1.5 × luna) |

## The sealed look (P4, descriptive)

One `score25.py` run over TEST after the freeze (131 pages, 42 domains; `results/p4.json`). The assay
passed (95% intervals): random sits at its expectation (+0.0042 [−0.0000, +0.0115]), the permuted
control at random (−0.0006), and S3 above lead (+0.0748 [+0.0550, +0.0927]).

| arm | AP |
| --- | ---: |
| H1 (seeds 0.3699 / 0.3627) | 0.3663 |
| Q-H1 (seeds 0.3685 / 0.3579) | 0.3632 |
| August model (`human-smollm3-3b-ep2`) | 0.3255 |
| fuse-new+lead (collected on TEST, one sample per model; 2 luna cells scored as ties) | 0.3029 |
| S3 | 0.2834 |
| lead | 0.2086 |
| random (expected) | 0.1702 |
| ceiling (half the readers predicting the other half) | 0.3275 |

| contrast (98.3% domain-clustered) | estimate | reading (descriptive) |
| --- | --- | --- |
| **C1** August model − S3 | **+0.0420 [+0.0190, +0.0671]** | the reader-trained lead appears on fresh pages |
| **C2** Q-H1 − August model | +0.0377 [−0.0036, +0.1120] | lower bound above −0.01; superiority not shown |
| **C3** Q-H1 − fuse-new+lead | **+0.0603 [+0.0164, +0.1276]** | the student leads the best zero-shot configuration |

Secondary, as registered (`results/p4-secondary.json`, 98.3%): H1 − the August model +0.0408
[−0.0099, +0.1469]. By reader depth, C1 is +0.042 [+0.019, +0.071] on 6–9 readers (107 pages) and
+0.043 [+0.002, +0.086] on 10–19 (22 pages); C2 is +0.042 [−0.004, +0.109] and +0.021
[−0.029, +0.126]; the 20+ stratum holds 2 pages of one domain and has no interval. The low-overlap
stratum stays unread (P1c). Not registered: Q-H1 − H1 is −0.0031 [−0.0372, +0.0160], and H1 − fuse-new+lead +0.0634 [+0.0095, +0.1632]
(`results/extra-contrasts.json`). TEST's ceiling
sits below the students because most pages have 6–7 readers, so three readers predict three.

**Exploratory, after the look** (`results/domain-familiarity.json`, 95% intervals): 120 of TEST's 131
pages come from domains that TRAIN-X also holds. On those, H1 and Q-H1 lead the August model by +0.050
[+0.002, +0.138] and +0.045 [+0.007, +0.106]; on the other 11 pages (11 domains) they trail it by
−0.055 [−0.110, −0.015] and −0.036 [−0.080, −0.003]. DEV-R shows the same shape more weakly (Q-H1 −
the August model +0.034 on TRAIN-X's domains, +0.006 elsewhere; H1 − the August model +0.0103 and −0.0150
[−0.0342, −0.0002]). 10 of the 11 TEST pages, and 66 of DEV-R's 90, come from domains the 819 training pages do
not hold either. The August model's own lead over S3
splits the other way on TEST (+0.037 on TRAIN-X's domains, +0.094 on the other 11 pages) and the same
way on DEV-R (+0.088 against +0.047). The new models' fresh-page gain may be coverage of the domains
Glasp's readers keep reading rather than a better general ranker; eleven pages cannot settle it.

## What this study cannot show

- Confirmatory transfer to fresh pages: TEST holds 131 pages over 42 domains (G1.3 failed), so its
  numbers are descriptions, not tests.
- Anything about pages whose text cannot be fetched today or whose readers' highlights no longer anchor.
- Whether Q-H1's DEV-R lead over the 3B H1 (+0.0225) is real on fresh pages: on TEST the two are
  level, and TEST cannot resolve a difference of that size.
- Whether either model ranks better on domains its training never saw (see the exploratory split).
- Serving: Q-H1 is a 27B model (1.6 s per 8k-token page warm on an H100, a 56 GB cold start); D4b,
  whether to ship anything, is a separate decision.
- Track Y (YouTube transcripts): 7 videos have ≥ 6 positioned readers on one track (the bar was 120);
  the census is dated for 2027-04-08.

## Side findings

- The GCS copy of the size ladder's `human-qwen-8b-h100-ep2` is not the scored 8B + human model: a
  second run under the same tag overwrote it three hours after scoring.
  `human-qwen-8b-from-s3-h100-ep2` reproduces the recorded scores (median per-page Spearman 0.9994).
- Qwen3.8 ships only a 27B vision-language model and a 2.4T MoE; its text path loads as
  `Qwen3_5ForCausalLM` and keeps its width in `text_config`. With flash-linear-attention a training
  step on one synthetic 8k-token document took 4.52 s against 16.55 s with transformers' reference
  kernels.
- Batch APIs stalled for some models (Haiku 5.5's nine batches and five of gpt-6-luna's nine sat at 0
  completed for 3+ hours; one Opus batch for 77 minutes), and reserving each Batch request's worst case
  (its 32,000-token output cap at the output price) under a stage cap makes Batch collection of the
  expensive models slow, so most of the teacher was collected synchronously.

Full record: `STUDY-NOTE.md` §5 (every read and decision, dated, with its numbers), `audits/A1.md`–
`A3.md`, `COSTS.md`.


==> anc/borda25.py <==
#!/usr/bin/env python3
"""Rankings -> score vectors for score25.py (plan Task 12 Step 6).

For the pages of a corpus ({docs: [{id, sentences}]}, ids opaque: docIds on DEV-R, ordinals on TEST),
each page is matched to its cache cell by the hash of its sentences, as every cache here is keyed.
Writes a score file {id: [float]} and an outcome file {id: kind}: a model failure (refusal,
content_filter, length, unparseable) gives an all-zero vector, which `ap` orders at random; a page
with no cell gives kind `absent` and a cell lost to infrastructure (`errored`: an HTTP or batch
failure) gives kind `infra`, both without scores, which score25.py refuses rather than score.
A multi-sample mean (`--sample mean --samples K`) needs all K cells: it averages the K Borda vectors
with the fixed denominator K, a model failure's draw counting as zeros (PREREG §3); a missing or
infrastructure-failed draw makes the page `absent` / `infra` until it is collected again.
`borda` and `fuse_scores` are research/05_coldstart-salience/14-fuse-distil/fuse_teacher.py:23-37.

    python3 borda25.py --corpus c.json --from-cache frontier-cache.json --arm gpt-6.1-sol@low [--sample mean --samples 2] --out x
    python3 borda25.py --corpus c.json --from-panel-cache panel-cache.json --model gemini-3.1-pro-preview --out x
    python3 borda25.py --corpus c.json --from-replication-cache replication-cache.json --model gemini-3.1-pro-preview --out x
    python3 borda25.py --corpus c.json --fuse x1.json,x2.json [--no-lead] --out fused
Writes <out>.scores.json and <out>.outcomes.json; prints coverage by kind.
"""
import argparse
import collections
import hashlib
import json


def borda(rank, n):
    s = [0.0] * n
    for pos, i in enumerate(rank):
        if 0 <= i < n:
            s[i] = n - pos
    return s


def fuse_scores(borda_arms, n, lead=True):
    """fuse5(+lead): sum of /n-normalised Borda vectors, plus graded lead prior."""
    out = [sum(a[i] / n for a in borda_arms) for i in range(n)]
    if lead:
        out = [out[i] + (n - i) / n for i in range(n)]
    return out


def sha_of(sents):
    return hashlib.sha1("\n".join(sents).encode()).hexdigest()


GOOD = ("ok", "partial", "doc_order")
MODEL_FAILURES = ("refusal", "content_filter", "length", "unparseable")


def from_frontier(docs, cache, arm, samples=1):
    """samples=1 reads s1 only; samples=K averages s1..sK with the fixed denominator K."""
    scores, kinds, draws = {}, {}, collections.Counter()
    for d in docs:
        n, sh = len(d["sentences"]), sha_of(d["sentences"])
        cells = [cache.get(f"{arm}|s{k}|{sh}") for k in range(1, samples + 1)]
        for c in cells:
            draws[(c or {}).get("kind", "absent")] += 1
        if any(c is None for c in cells):
            kinds[d["id"]] = "absent"
            continue
        if any(c["kind"] not in GOOD and c["kind"] not in MODEL_FAILURES for c in cells):
            kinds[d["id"]] = "infra"
            continue
        vecs = [borda(c["ranking"], n) if c["kind"] in GOOD and c.get("ranking") else [0.0] * n for c in cells]
        scores[d["id"]] = [sum(v[i] for v in vecs) / samples for i in range(n)]
        good = [c for c in cells if c["kind"] in GOOD and c.get("ranking")]
        kinds[d["id"]] = "ok" if good else cells[0]["kind"]
    return scores, kinds, draws


def from_keyed(docs, cache, model, variant="orig"):
    scores, kinds = {}, {}
    for d in docs:
        n = len(d["sentences"])
        r = cache.get(f"{model}|{variant}|{sha_of(d['sentences'])}")
        if r is None:
            kinds[d["id"]] = "absent"
        elif not r:
            kinds[d["id"]], scores[d["id"]] = "unparseable", [0.0] * n
        else:
            kinds[d["id"]], scores[d["id"]] = "ok", borda(r, n)
    return scores, kinds


def main(argv=None):
    ap = argparse.ArgumentParser()
    ap.add_argument("--corpus", required=True)
    ap.add_argument("--from-cache")
    ap.add_argument("--from-panel-cache")
    ap.add_argument("--from-replication-cache")
    ap.add_argument("--fuse")
    ap.add_argument("--no-lead", action="store_true")
    ap.add_argument("--arm")
    ap.add_argument("--model")
    ap.add_argument("--sample", default="s1", choices=["s1", "mean"])
    ap.add_argument("--samples", type=int, default=0, help="with --sample mean: the registered number of draws")
    ap.add_argument("--out", required=True)
    a = ap.parse_args(argv)
    docs = json.load(open(a.corpus))["docs"]
    draws = None
    if a.from_cache:
        if a.sample == "mean" and a.samples < 2:
            raise SystemExit("--sample mean needs --samples K (K >= 2), the registered number of draws")
        scores, kinds, draws = from_frontier(docs, json.load(open(a.from_cache)), a.arm, a.samples if a.sample == "mean" else 1)
    elif a.from_panel_cache or a.from_replication_cache:
        scores, kinds = from_keyed(docs, json.load(open(a.from_panel_cache or a.from_replication_cache)), a.model)
    elif a.fuse:
        parts = [json.load(open(p + ".scores.json")) for p in a.fuse.split(",")]
        okinds = [json.load(open(p + ".outcomes.json")) for p in a.fuse.split(",")]
        scores, kinds = {}, {}
        for d in docs:
            n, did = len(d["sentences"]), d["id"]
            if any(k.get(did) in (None, "absent", "infra") for k in okinds):
                kinds[did] = "absent"
                continue
            # the fused teacher sums /n-normalised Borda vectors; a failed member contributes zeros
            scores[did] = fuse_scores([p[did] for p in parts], n, lead=not a.no_lead)
            kinds[did] = "ok"
    else:
        raise SystemExit("one of --from-cache, --from-panel-cache, --from-replication-cache, --fuse")
    json.dump(scores, open(a.out + ".scores.json", "w"))
    json.dump(kinds, open(a.out + ".outcomes.json", "w"))
    print(json.dumps({**dict(collections.Counter(kinds.values())), **({"draws": dict(draws)} if draws is not None else {})}))


if __name__ == "__main__":
    main()


==> anc/devr-all.json <==
{
 "pages": 215,
 "domains": 84,
 "counts": {
  "claude-fable-5-1_low.mean:scored": 215,
  "claude-fable-5-1_low.s1:scored": 214,
  "claude-haiku-5-5_low.mean:scored": 215,
  "claude-haiku-5-5_low.s1:scored": 213,
  "claude-opus-5-5_low.mean:scored": 215,
  "claude-opus-5-5_low.s1:scored": 215,
  "fuse-new+lead:scored": 215,
  "gemini-3.8-flash_default.mean:scored": 215,
  "gemini-3.8-flash_default.s1:scored": 215,
  "gpt-6-astra_high.s1:scored": 215,
  "gpt-6-astra_low.mean:scored": 215,
  "gpt-6-astra_low.s1:scored": 215,
  "gpt-6-luna_none.mean:scored": 215,
  "gpt-6-luna_none.s1:scored": 211,
  "gpt-6.1-sol_low.mean:scored": 215,
  "gpt-6.1-sol_low.s1:scored": 215,
  "gated_out": 39,
  "gpt-6-luna_none.s1:length": 2,
  "claude-fable-5-1_low.s1:unparseable": 1,
  "gpt-6-luna_none.s1:unparseable": 2,
  "claude-haiku-5-5_low.s1:unparseable": 2
 },
 "alpha": 0.05,
 "ap": {
  "S3": 0.3640232229338064,
  "aug": 0.43569201456501316,
  "ceiling": 0.5125708853278473,
  "claude-fable-5-1_low.mean": 0.3698528706576756,
  "claude-fable-5-1_low.s1": 0.36351201087579516,
  "claude-haiku-5-5_low.mean": 0.3452487607104169,
  "claude-haiku-5-5_low.s1": 0.3396832648626149,
  "claude-opus-5-5_low.mean": 0.3705812099062405,
  "claude-opus-5-5_low.s1": 0.368884914653958,
  "ctl": 0.4350561085995797,
  "ctl_s0": 0.435782028706082,
  "ctl_s1": 0.43433018849307736,
  "fb-smollm3-3b": 0.4247469722147815,
  "fb-smollm3-3b_s0": 0.42561573665633257,
  "fb-smollm3-3b_s1": 0.42387820777323054,
  "fb2-qwen": 0.44658468003456603,
  "fb2-qwen_s0": 0.4494860069748494,
  "fb2-qwen_s1": 0.44368335309428264,
  "fuse-new+lead": 0.3910971564625425,
  "fuse5+lead": 0.37550400721462807,
  "gemini-3.1-pro": 0.3563474631873401,
  "gemini-3.8-flash_default.mean": 0.3604301474607039,
  "gemini-3.8-flash_default.s1": 0.35835358849636556,
  "gpt-6-astra_high.s1": 0.3691068346816672,
  "gpt-6-astra_low.mean": 0.3727468106128229,
  "gpt-6-astra_low.s1": 0.37138034858433217,
  "gpt-6-luna_none.mean": 0.33668416798186956,
  "gpt-6-luna_none.s1": 0.33090686925029206,
  "gpt-6.1-sol_low.mean": 0.3695362471708453,
  "gpt-6.1-sol_low.s1": 0.36829607231571015,
  "h0": 0.4113007004815102,
  "h0_s0": 0.41255749971580286,
  "h0_s1": 0.4100439012472175,
  "h1": 0.43517984350910077,
  "h1-qwen": 0.4576730596880717,
  "h1-qwen_s0": 0.463420059130741,
  "h1-qwen_s1": 0.45192606024540233,
  "h1_s0": 0.4357306520747446,
  "h1_s1": 0.43462903494345695,
  "lead": 0.2514595715008491,
  "p100": 0.4342327170982558,
  "p100_s0": 0.43364514658166387,
  "p100_s1": 0.43482028761484764,
  "p25": 0.3819164520126695,
  "p25_s0": 0.38246166552149646,
  "p25_s1": 0.3813712385038426,
  "p50": 0.4104026983557727,
  "p50_s0": 0.41203371035758174,
  "p50_s1": 0.4087716863539636,
  "pilot": 0.43565076628951555,
  "pilot_s0": 0.4350115925350133,
  "pilot_s1": 0.4362899400440178,
  "~random-expected": 0.18880088756480504
 },
 "contrasts": [
  {
   "name": "fb2-qwen-vs-fb-smollm3-3b",
   "a": "fb2-qwen",
   "b": "fb-smollm3-3b",
   "mean": 0.021837707819784485,
   "lo": 0.014788489319242048,
   "hi": 0.030070490021901836,
   "p": 0.0001,
   "p_holm": 0.0004
  },
  {
   "name": "h1-qwen-vs-h1",
   "a": "h1-qwen",
   "b": "h1",
   "mean": 0.02249321617897092,
   "lo": 0.015751424318304005,
   "hi": 0.029231553193727604,
   "p": 0.0001,
   "p_holm": 0.0004
  },
  {
   "name": "h1-qwen-vs-fb2-qwen",
   "a": "h1-qwen",
   "b": "fb2-qwen",
   "mean": 0.011088379653505643,
   "lo": -0.0071889858831743455,
   "hi": 0.03576195525190606,
   "p": 0.4105,
   "p_holm": 0.821
  },
  {
   "name": "h1-vs-aug",
   "a": "h1",
   "b": "aug",
   "mean": -0.0005121710559124275,
   "lo": -0.02269966528590268,
   "hi": 0.02978708803565674,
   "p": 0.9776,
   "p_holm": 0.9776
  }
 ]
}

==> anc/devr-all2-contrasts.json <==
{
 "what": "Development-set contrasts from one scoring run that holds every model, so the text and the tables come from the same run. Domain-clustered 95% intervals (score25.clus) and sign-flip permutation p (score25.pperm).",
 "run": "devr-all2",
 "pages": 215,
 "domains": 84,
 "contrasts": {
  "curve": {
   "a": "p100",
   "b": "p50",
   "what": "more pages: the distilled start on all vs half of the 819 (registered: P2.4)",
   "mean": 0.02423,
   "lo": 0.017888,
   "hi": 0.030079,
   "p": 0.0001
  },
  "refresh": {
   "a": "p100",
   "b": "ctl",
   "what": "refreshed readers of the same pages vs the August recipe re-run (registered: P2.6)",
   "mean": -0.000802,
   "lo": -0.003022,
   "hi": 0.001488,
   "p": 0.5477
  },
  "pilot": {
   "a": "pilot",
   "b": "p100",
   "what": "the seven-model fusion as the tie-breaking teacher vs the August fusion (registered: P3.1, bar +0.005)",
   "mean": 0.00131,
   "lo": -0.001187,
   "hi": 0.004043,
   "p": 0.3864
  },
  "teacherFromBase": {
   "a": "fb-smollm3-3b",
   "b": "h0",
   "what": "from base on the 819: the five-model fusion vs position breaking ties",
   "mean": 0.013879,
   "lo": 0.003673,
   "hi": 0.023538,
   "p": 0.0143
  },
  "freshPages": {
   "a": "h1",
   "b": "h0",
   "what": "from base, readers only: the fresh pages first vs the 819 alone",
   "mean": 0.024499,
   "lo": 0.010009,
   "hi": 0.04717,
   "p": 0.0001
  },
  "hOneVsCtl": {
   "a": "h1",
   "b": "ctl",
   "what": "readers only (H1) vs the August recipe re-run (registered: P2.5, margin -0.01)",
   "mean": 0.000144,
   "lo": -0.020996,
   "hi": 0.029017,
   "p": 0.9946
  },
  "hOneVsAug": {
   "a": "h1",
   "b": "aug",
   "what": "readers only (H1) vs the August model",
   "mean": -0.000317,
   "lo": -0.021911,
   "hi": 0.028739,
   "p": 0.986
  },
  "ctlVsAug": {
   "a": "ctl",
   "b": "aug",
   "what": "the August recipe re-run vs the August model (registered port check, +-0.01)",
   "mean": -0.000462,
   "lo": -0.001797,
   "hi": 0.001129,
   "p": 0.5643
  },
  "qhVsHOne": {
   "a": "h1-qwen",
   "b": "h1",
   "what": "27B vs 3B, readers only",
   "mean": 0.022524,
   "lo": 0.015529,
   "hi": 0.02953,
   "p": 0.0001
  },
  "qtVsSmolT": {
   "a": "fb2-qwen",
   "b": "fb-smollm3-3b",
   "what": "27B vs 3B, from base with the fusion breaking ties",
   "mean": 0.022519,
   "lo": 0.015294,
   "hi": 0.03081,
   "p": 0.0001
  },
  "qhVsQt": {
   "a": "h1-qwen",
   "b": "fb2-qwen",
   "what": "27B: readers only vs the fusion breaking ties",
   "mean": 0.010625,
   "lo": -0.007125,
   "hi": 0.034118,
   "p": 0.4224
  },
  "qhVsAug": {
   "a": "h1-qwen",
   "b": "aug",
   "what": "27B readers only vs the August model",
   "mean": 0.022207,
   "lo": -0.000291,
   "hi": 0.049285,
   "p": 0.0724
  },
  "smallVsLadderSix": {
   "a": "h1-qwen3-0.6b",
   "b": "ladder-qwen-0.6b",
   "what": "0.6B: the reader-only recipe vs the August recipe",
   "mean": 0.001986,
   "lo": -0.017981,
   "hi": 0.030742,
   "p": 0.9127
  },
  "smallVsLadderOneSeven": {
   "a": "h1-qwen3-1.7b",
   "b": "ladder-qwen-1.7b",
   "what": "1.7B: the reader-only recipe vs the August recipe",
   "mean": 0.003365,
   "lo": -0.0165,
   "hi": 0.032319,
   "p": 0.8762
  },
  "sixVsHOne": {
   "a": "h1-qwen3-0.6b",
   "b": "h1",
   "what": "reader-only: 0.6B vs 3B",
   "mean": -0.018868,
   "lo": -0.025167,
   "hi": -0.010698,
   "p": 0.0002
  },
  "oneSevenVsHOne": {
   "a": "h1-qwen3-1.7b",
   "b": "h1",
   "what": "reader-only: 1.7B vs 3B",
   "mean": -0.007855,
   "lo": -0.015808,
   "hi": 0.001412,
   "p": 0.1088
  },
  "sixVsFusion": {
   "a": "h1-qwen3-0.6b",
   "b": "fuse-new+lead",
   "what": "reader-only 0.6B vs the seven-model fusion",
   "mean": 0.022666,
   "lo": -0.001027,
   "hi": 0.051191,
   "p": 0.0985
  },
  "mbertVsFusion": {
   "a": "ladder-mbert-large",
   "b": "fuse-new+lead",
   "what": "August recipe: the 0.4B encoder vs the seven-model fusion",
   "mean": 0.011186,
   "lo": -0.008042,
   "hi": 0.031331,
   "p": 0.3337
  }
 },
 "registered_decisions_hold_in_this_run": {
  "P2.4 curve live (interval above zero)": true,
  "P2.6 refreshed labels: interval covers zero": true,
  "P3.1 pilot not a candidate": true,
  "P2.5 H1 carried (>= -0.01)": true,
  "port check within +-0.01": true,
  "freeze: H1 is the best terms-clean arm (H0, H1)": true,
  "freeze: the 27B reader-only arm is the best eligible arm and the best 27B": true,
  "freeze: the seven-model fusion is the best zero-shot configuration (single arm, two-sample mean or fusion)": true
 }
}

==> anc/devr-all2.json <==
{
 "pages": 215,
 "domains": 84,
 "counts": {
  "claude-fable-5-1_low.mean:scored": 215,
  "claude-fable-5-1_low.s1:scored": 214,
  "claude-haiku-5-5_low.mean:scored": 215,
  "claude-haiku-5-5_low.s1:scored": 213,
  "claude-opus-5-5_low.mean:scored": 215,
  "claude-opus-5-5_low.s1:scored": 215,
  "fuse-new+lead:scored": 215,
  "gemini-3.8-flash_default.mean:scored": 215,
  "gemini-3.8-flash_default.s1:scored": 215,
  "gpt-6-astra_high.s1:scored": 215,
  "gpt-6-astra_low.mean:scored": 215,
  "gpt-6-astra_low.s1:scored": 215,
  "gpt-6-luna_none.mean:scored": 215,
  "gpt-6-luna_none.s1:scored": 211,
  "gpt-6.1-sol_low.mean:scored": 215,
  "gpt-6.1-sol_low.s1:scored": 215,
  "gated_out": 39,
  "gpt-6-luna_none.s1:length": 2,
  "claude-fable-5-1_low.s1:unparseable": 1,
  "gpt-6-luna_none.s1:unparseable": 2,
  "claude-haiku-5-5_low.s1:unparseable": 2
 },
 "alpha": 0.05,
 "ap": {
  "S3": 0.3641387185285864,
  "aug": 0.43494456158915296,
  "ceiling": 0.5136468096306058,
  "claude-fable-5-1_low.mean": 0.37128002432769774,
  "claude-fable-5-1_low.s1": 0.3651965144144586,
  "claude-haiku-5-5_low.mean": 0.34461142198739336,
  "claude-haiku-5-5_low.s1": 0.339774004876173,
  "claude-opus-5-5_low.mean": 0.37140020759851655,
  "claude-opus-5-5_low.s1": 0.36966862235475206,
  "ctl": 0.4344828849789753,
  "ctl_s0": 0.435215778674866,
  "ctl_s1": 0.4337499912830846,
  "fb-smollm3-3b": 0.4240071032177762,
  "fb-smollm3-3b_s0": 0.4249914721332146,
  "fb-smollm3-3b_s1": 0.4230227343023378,
  "fb2-qwen": 0.44652594162987397,
  "fb2-qwen_s0": 0.4499137169232825,
  "fb2-qwen_s1": 0.4431381663364654,
  "fuse-new+lead": 0.39309350235110785,
  "fuse5+lead": 0.3764867777038872,
  "gemini-3.1-pro": 0.35736094244857747,
  "gemini-3.8-flash_default.mean": 0.3610573151726536,
  "gemini-3.8-flash_default.s1": 0.3588836375072886,
  "gpt-6-astra_high.s1": 0.37104763475548824,
  "gpt-6-astra_low.mean": 0.37438188990653387,
  "gpt-6-astra_low.s1": 0.3731904931995859,
  "gpt-6-luna_none.mean": 0.33821994786101883,
  "gpt-6-luna_none.s1": 0.33202879328581203,
  "gpt-6.1-sol_low.mean": 0.37140454609076023,
  "gpt-6.1-sol_low.s1": 0.36996335062289826,
  "h0": 0.41012773163325783,
  "h0_s0": 0.41069012007497413,
  "h0_s1": 0.4095653431915416,
  "h1": 0.4346272234757659,
  "h1-qwen": 0.4571513437281023,
  "h1-qwen3-0.6b": 0.41575932448974395,
  "h1-qwen3-0.6b_s0": 0.42178901790747614,
  "h1-qwen3-0.6b_s1": 0.4097296310720118,
  "h1-qwen3-1.7b": 0.4267721534062843,
  "h1-qwen3-1.7b_s0": 0.42659773049528255,
  "h1-qwen3-1.7b_s1": 0.4269465763172861,
  "h1-qwen_s0": 0.46284047230264547,
  "h1-qwen_s1": 0.45146221515355917,
  "h1_s0": 0.43466749058856835,
  "h1_s1": 0.43458695636296346,
  "ladder-mbert-large": 0.40427973773505305,
  "ladder-qwen-0.6b": 0.413773602331434,
  "ladder-qwen-1.7b": 0.4234066544632027,
  "ladder-qwen-4b": 0.43180912192120313,
  "ladder-qwen-8b": 0.4370694210068831,
  "lead": 0.25091762823607155,
  "p100": 0.4336804312515401,
  "p100_s0": 0.4328758972158372,
  "p100_s1": 0.43448496528724295,
  "p25": 0.3806844074510418,
  "p25_s0": 0.38125767352094336,
  "p25_s1": 0.3801111413811402,
  "p50": 0.4094509041758808,
  "p50_s0": 0.4110563950212739,
  "p50_s1": 0.4078454133304877,
  "pilot": 0.4349903925297113,
  "pilot_s0": 0.43419509013884894,
  "pilot_s1": 0.4357856949205736,
  "~random-expected": 0.1888101287292051
 },
 "contrasts": [
  {
   "name": "fb2-qwen-vs-fb-smollm3-3b",
   "a": "fb2-qwen",
   "b": "fb-smollm3-3b",
   "mean": 0.022518838412097814,
   "lo": 0.015293900751291958,
   "hi": 0.030810086442765935,
   "p": 0.0001,
   "p_holm": 0.0004
  },
  {
   "name": "h1-qwen-vs-h1",
   "a": "h1-qwen",
   "b": "h1",
   "mean": 0.022524120252336414,
   "lo": 0.015529372985231096,
   "hi": 0.029529993560018692,
   "p": 0.0001,
   "p_holm": 0.0004
  },
  {
   "name": "h1-qwen-vs-fb2-qwen",
   "a": "h1-qwen",
   "b": "fb2-qwen",
   "mean": 0.010625402098228315,
   "lo": -0.007124721087444451,
   "hi": 0.034118448842049544,
   "p": 0.4224,
   "p_holm": 0.8448
  },
  {
   "name": "h1-vs-aug",
   "a": "h1",
   "b": "aug",
   "mean": -0.0003173381133870629,
   "lo": -0.02191127207348626,
   "hi": 0.028739392446958487,
   "p": 0.986,
   "p_holm": 0.986
  }
 ]
}

==> anc/devr-test-extra.json <==
{
 "what": "Intervals the write-up needed that no committed run printed, recomputed from the runs' own per-page files with score25.clus/pperm (2026-10-09, after P4). Exploratory except where the run is named.",
 "items": {
  "DEV-R Q-H1 - August model": {
   "run": "devr-all",
   "a": "h1-qwen",
   "b": "aug",
   "pages": 215,
   "domains": 84,
   "alpha": 0.05,
   "mean": 0.022,
   "lo": -0.0007,
   "hi": 0.0501,
   "p": 0.0809
  },
  "DEV-R Q-H1 - S3": {
   "run": "devr-all",
   "a": "h1-qwen",
   "b": "S3",
   "pages": 215,
   "domains": 84,
   "alpha": 0.05,
   "mean": 0.0936,
   "lo": 0.068,
   "hi": 0.1158,
   "p": 0.0001
  },
  "DEV-R P2.6 refreshed labels (p100) - control": {
   "run": "p2-dev-scores (the P2.4 run)",
   "a": "p100",
   "b": "ctl",
   "pages": 215,
   "domains": 84,
   "alpha": 0.05,
   "mean": -0.001,
   "lo": -0.0036,
   "hi": 0.0015,
   "p": 0.5223
  },
  "TEST Q-H1 - H1 (exploratory, after the look)": {
   "run": "p4",
   "a": "Q-H1",
   "b": "H1",
   "pages": 131,
   "domains": 42,
   "alpha": 0.0167,
   "mean": -0.0031,
   "lo": -0.0372,
   "hi": 0.016,
   "p": 0.9534
  },
  "DEV-R H1 - H0 (TRAIN-X added to a from-base 3B)": {
   "run": "devr-all",
   "a": "h1",
   "b": "h0",
   "pages": 215,
   "domains": 84,
   "alpha": 0.05,
   "mean": 0.0239,
   "lo": 0.009,
   "hi": 0.0471,
   "p": 0.0001
  }
 }
}

==> anc/devr_contrasts.py <==
#!/usr/bin/env python3
"""Every development-set difference the write-up quotes, from one score25.py run's per-page file, with a
check that the registered decisions and the freeze hold in that run. Domain-clustered 95% intervals
(score25.clus) and sign-flip permutation p (score25.pperm). Prints and writes aggregates only.

    python3 devr_contrasts.py --per-page data/scores/devr-all2-perpage.json --run devr-all2 \
        --out results/devr-all2-contrasts.json [--size]
"""
import argparse
import json
import os
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import score25 as S  # noqa: E402

PAIRS = [
    ("curve", "p100", "p50", "more pages: the distilled start on all vs half of the 819 (registered: P2.4)"),
    ("refresh", "p100", "ctl", "refreshed readers of the same pages vs the August recipe re-run (registered: P2.6)"),
    ("pilot", "pilot", "p100", "the seven-model fusion as the tie-breaking teacher vs the August fusion (registered: P3.1, bar +0.005)"),
    ("teacherFromBase", "fb-smollm3-3b", "h0", "from base on the 819: the five-model fusion vs position breaking ties"),
    ("freshPages", "h1", "h0", "from base, readers only: the fresh pages first vs the 819 alone"),
    ("hOneVsCtl", "h1", "ctl", "readers only (H1) vs the August recipe re-run (registered: P2.5, margin -0.01)"),
    ("hOneVsAug", "h1", "aug", "readers only (H1) vs the August model"),
    ("ctlVsAug", "ctl", "aug", "the August recipe re-run vs the August model (registered port check, +-0.01)"),
    ("qhVsHOne", "h1-qwen", "h1", "27B vs 3B, readers only"),
    ("qtVsSmolT", "fb2-qwen", "fb-smollm3-3b", "27B vs 3B, from base with the fusion breaking ties"),
    ("qhVsQt", "h1-qwen", "fb2-qwen", "27B: readers only vs the fusion breaking ties"),
    ("qhVsAug", "h1-qwen", "aug", "27B readers only vs the August model"),
]
SIZE = [   # exploratory after P4 (STUDY-NOTE 2026-10-09)
    ("smallVsLadderSix", "h1-qwen3-0.6b", "ladder-qwen-0.6b", "0.6B: the reader-only recipe vs the August recipe"),
    ("smallVsLadderOneSeven", "h1-qwen3-1.7b", "ladder-qwen-1.7b", "1.7B: the reader-only recipe vs the August recipe"),
    ("sixVsHOne", "h1-qwen3-0.6b", "h1", "reader-only: 0.6B vs 3B"),
    ("oneSevenVsHOne", "h1-qwen3-1.7b", "h1", "reader-only: 1.7B vs 3B"),
    ("sixVsFusion", "h1-qwen3-0.6b", "fuse-new+lead", "reader-only 0.6B vs the seven-model fusion"),
    ("mbertVsFusion", "ladder-mbert-large", "fuse-new+lead", "August recipe: the 0.4B encoder vs the seven-model fusion"),
]
STUDENTS = ["p25", "p50", "p100", "h0", "h1", "fb-smollm3-3b", "fb2-qwen", "h1-qwen"]   # PREREG §3, freeze
ZERO_SHOT_FIXED = ["fuse-new+lead", "fuse5+lead", "gemini-3.1-pro"]   # with every first sample (.s1) and two-sample mean (.mean)


def main(argv=None):
    ap = argparse.ArgumentParser()
    ap.add_argument("--per-page", required=True)
    ap.add_argument("--run", required=True)
    ap.add_argument("--out", required=True)
    ap.add_argument("--size", action="store_true")
    a = ap.parse_args(argv)
    pp = json.load(open(a.per_page))
    pages, per = pp["pages"], pp["per"]
    doms = [p["domain"] for p in pages]
    out = {"what": "Development-set contrasts from one scoring run that holds every model, so the text and the "
                   "tables come from the same run. Domain-clustered 95% intervals (score25.clus) and sign-flip "
                   "permutation p (score25.pperm).", "run": a.run, "pages": len(pages), "domains": len(set(doms)),
           "contrasts": {}}
    for key, x, y, what in PAIRS + (SIZE if a.size else []):
        diff = [p - q for p, q in zip(per[x], per[y])]
        m, lo, hi = S.clus(diff, doms, 0.05)
        out["contrasts"][key] = {"a": x, "b": y, "what": what, "mean": round(m, 6), "lo": round(lo, 6),
                                 "hi": round(hi, 6), "p": S.pperm(diff, doms)}
        print(f"{key:22s} {x:>16s} - {y:<16s} {m:+.4f} [{lo:+.4f}, {hi:+.4f}]")
    C = out["contrasts"]
    ap_ = {k: sum(v) / len(v) for k, v in per.items() if v}
    pilot_is_candidate = C["pilot"]["mean"] >= 0.005 and C["pilot"]["lo"] > 0   # PREREG §3, the teacher pilot
    best = max(STUDENTS + (["pilot"] if pilot_is_candidate else []), key=lambda k: ap_[k])
    zero_shot = [k for k in ap_ if k.endswith((".s1", ".mean"))] + ZERO_SHOT_FIXED
    out["registered_decisions_hold_in_this_run"] = {
        "P2.4 curve live (interval above zero)": C["curve"]["lo"] > 0,
        "P2.6 refreshed labels: interval covers zero": C["refresh"]["lo"] <= 0 <= C["refresh"]["hi"],
        "P3.1 pilot not a candidate": not pilot_is_candidate,
        "P2.5 H1 carried (>= -0.01)": C["hOneVsCtl"]["mean"] >= -0.01,
        "port check within +-0.01": abs(C["ctlVsAug"]["mean"]) <= 0.01,
        "freeze: H1 is the best terms-clean arm (H0, H1)": ap_["h1"] > ap_["h0"],
        "freeze: the 27B reader-only arm is the best eligible arm and the best 27B": best == "h1-qwen" and ap_["h1-qwen"] > ap_["fb2-qwen"],
        "freeze: the seven-model fusion is the best zero-shot configuration (single arm, two-sample mean or fusion)":
            max(zero_shot, key=lambda k: ap_[k]) == "fuse-new+lead",
    }
    for k, v in out["registered_decisions_hold_in_this_run"].items():
        print(("holds   " if v else "CHANGES ") + k)
    json.dump(out, open(a.out, "w"), indent=1)


if __name__ == "__main__":
    main()


==> anc/domain-familiarity.json <==
{
 "what": "EXPLORATORY, after P4 (not registered): each set's pages split by whether TRAIN-X holds a page of the same domain; domain-clustered 95% intervals",
 "sets": {
  "TEST (P4 run)": {
   "domain in TRAIN-X": {
    "pages": 120,
    "domains": 31,
    "H1 - smol": {
     "mean": 0.0496,
     "lo": 0.002,
     "hi": 0.1377
    },
    "Q-H1 - smol": {
     "mean": 0.0445,
     "lo": 0.0066,
     "hi": 0.1058
    },
    "smol - S3": {
     "mean": 0.0372,
     "lo": 0.0165,
     "hi": 0.0578
    }
   },
   "domain not in TRAIN-X": {
    "pages": 11,
    "domains": 11,
    "H1 - smol": {
     "mean": -0.0545,
     "lo": -0.1095,
     "hi": -0.0148
    },
    "Q-H1 - smol": {
     "mean": -0.0362,
     "lo": -0.0804,
     "hi": -0.0028
    },
    "smol - S3": {
     "mean": 0.0944,
     "lo": 0.0456,
     "hi": 0.1384
    }
   }
  },
  "DEV-R (devr-all2 run)": {
   "domain in TRAIN-X": {
    "pages": 125,
    "domains": 36,
    "h1 - aug": {
     "mean": 0.0103,
     "lo": -0.0241,
     "hi": 0.0653
    },
    "h1-qwen - aug": {
     "mean": 0.0337,
     "lo": -0.001,
     "hi": 0.0823
    },
    "aug - S3": {
     "mean": 0.0883,
     "lo": 0.0473,
     "hi": 0.1238
    }
   },
   "domain not in TRAIN-X": {
    "pages": 90,
    "domains": 48,
    "h1 - aug": {
     "mean": -0.015,
     "lo": -0.0342,
     "hi": -0.0002
    },
    "h1-qwen - aug": {
     "mean": 0.0062,
     "lo": -0.0162,
     "hi": 0.0236
    },
    "aug - S3": {
     "mean": 0.0466,
     "lo": 0.0282,
     "hi": 0.0638
    }
   }
  }
 }
}

==> anc/domain_familiarity.py <==
#!/usr/bin/env python3
"""EXPLORATORY, after P4 (not registered): each set's pages split by whether TRAIN-X holds a page of the
same domain, with domain-clustered 95% intervals (score25.clus). Prints and writes aggregates only.

    python3 domain_familiarity.py --trainx data/trainx.jsonl --test-per-page data/p4/p4-perpage.json \
        --dev-per-page data/scores/devr-all2-perpage.json --dev-run devr-all2 \
        --out results/domain-familiarity.json
"""
import argparse
import json
import os
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import score25 as S  # noqa: E402

TEST_PAIRS = (("H1", "smol"), ("Q-H1", "smol"), ("smol", "S3"))
DEV_PAIRS = (("h1", "aug"), ("h1-qwen", "aug"), ("aug", "S3"))


def split(per_page, pairs, tx):
    pp = json.load(open(per_page))
    pages, per = pp["pages"], pp["per"]
    res = {}
    for label, keep in (("domain in TRAIN-X", lambda p: p["domain"] in tx),
                        ("domain not in TRAIN-X", lambda p: p["domain"] not in tx)):
        idx = [i for i, p in enumerate(pages) if keep(p)]
        doms = [pages[i]["domain"] for i in idx]
        res[label] = {"pages": len(idx), "domains": len(set(doms))}
        for a, b in pairs:
            m, lo, hi = S.clus([per[a][i] - per[b][i] for i in idx], doms, 0.05)
            res[label][f"{a} - {b}"] = {"mean": round(m, 4), "lo": round(lo, 4), "hi": round(hi, 4)}
    return res


def main(argv=None):
    ap = argparse.ArgumentParser()
    ap.add_argument("--trainx", required=True)
    ap.add_argument("--test-per-page", required=True)
    ap.add_argument("--dev-per-page", required=True)
    ap.add_argument("--dev-run", required=True)
    ap.add_argument("--out", required=True)
    a = ap.parse_args(argv)
    tx = set()
    for line in open(a.trainx):
        if line.strip():
            tx.add(json.loads(line).get("domain"))
    out = {"what": "EXPLORATORY, after P4 (not registered): each set's pages split by whether TRAIN-X holds a page of "
                   "the same domain; domain-clustered 95% intervals", "sets": {}}
    out["sets"]["TEST (P4 run)"] = split(a.test_per_page, TEST_PAIRS, tx)
    out["sets"][f"DEV-R ({a.dev_run} run)"] = split(a.dev_per_page, DEV_PAIRS, tx)
    json.dump(out, open(a.out, "w"), indent=1)
    print(json.dumps(out["sets"], indent=0))


if __name__ == "__main__":
    main()


==> anc/eqsteps.json <==
{
 "pages": 215,
 "domains": 84,
 "counts": {
  "gated_out": 39
 },
 "alpha": 0.05,
 "ap": {
  "ceiling": 0.5147506596062281,
  "eqsteps": 0.3903583555217689,
  "eqsteps_s0": 0.39425769651714077,
  "eqsteps_s1": 0.386459014526397,
  "h0": 0.4105073040851181,
  "h0_s0": 0.4116204547663498,
  "h0_s1": 0.40939415340388646,
  "h1": 0.43495919061456284,
  "h1_s0": 0.4352933875996803,
  "h1_s1": 0.43462499362944546,
  "lead": 0.2502900644753183,
  "~random-expected": 0.18882267117536275
 },
 "contrasts": [
  {
   "name": "fresh-pages-at-equal-steps",
   "a": "h1",
   "b": "eqsteps",
   "mean": 0.044600835092793965,
   "lo": 0.02993421175419926,
   "hi": 0.06988647224307497,
   "p": 0.0001,
   "p_holm": 0.00030000000000000003
  },
  {
   "name": "extra-steps-same-pages",
   "a": "eqsteps",
   "b": "h0",
   "mean": -0.020148948563349214,
   "lo": -0.027257900507747287,
   "hi": -0.013358189773739159,
   "p": 0.0001,
   "p_holm": 0.00030000000000000003
  },
  {
   "name": "h1-vs-h0",
   "a": "h1",
   "b": "h0",
   "mean": 0.02445188652944475,
   "lo": 0.009500730069322108,
   "hi": 0.04720352090362333,
   "p": 0.0001,
   "p_holm": 0.00030000000000000003
  }
 ]
}

==> anc/extra-contrasts.json <==
{
 "what": "EXPLORATORY, after P4: readings asked for by a third external review, from existing per-page files",
 "items": {
  "TEST H1 - fuse-new+lead (unregistered)": {
   "a": "H1",
   "b": "fuse-new+lead",
   "alpha": 0.016666666666666666,
   "pages": 131,
   "domains": 42,
   "mean": 0.06338,
   "lo": 0.009463,
   "hi": 0.163215,
   "p": 0.0058
  },
  "DEV-R pilot - p100, seed 0": {
   "a": "pilot_s0",
   "b": "p100_s0",
   "alpha": 0.05,
   "pages": 215,
   "domains": 84,
   "mean": 0.001319,
   "lo": -0.001696,
   "hi": 0.004425,
   "p": 0.4331
  },
  "DEV-R pilot - p100, seed 1": {
   "a": "pilot_s1",
   "b": "p100_s1",
   "alpha": 0.05,
   "pages": 215,
   "domains": 84,
   "mean": 0.001301,
   "lo": -0.00119,
   "hi": 0.003903,
   "p": 0.3699
  },
  "TEST: pages whose domain TRAIN-X does not hold": {
   "pages": 11,
   "domains": 11,
   "of which the 819 training pages do not hold the domain either": {
    "pages": 10,
    "domains": 10
   }
  },
  "DEV-R: pages whose domain TRAIN-X does not hold": {
   "pages": 90,
   "domains": 48,
   "of which the 819 training pages do not hold the domain either": {
    "pages": 66,
    "domains": 29
   }
  }
 }
}

==> anc/extra_contrasts.py <==
#!/usr/bin/env python3
"""EXPLORATORY, after P4 (STUDY-NOTE 2026-10-09): three readings a third external review of Paper XII asked
for, from per-page files that already exist (no new scoring run). Prints and writes aggregates only.

  1. TEST, unregistered: H1 - the seven-model fusion, at the 98.3% level of the registered contrasts (the
     p4 run). Q-H1 - H1 is recomputed first and must equal results/devr-test-extra.json's.
  2. DEV-R, the teacher pilot per seed (the devr-all2 run): pilot seed k - p100 seed k, which differ only
     in the teacher. The seed-mean contrast is recomputed first and must equal devr-all2-contrasts.json's.
  3. Domains: of the TEST and DEV-R pages whose domain TRAIN-X does not hold, how many have a domain that
     the 819 training pages do not hold either.

    python3 extra_contrasts.py --test-per-page data/p4/p4-perpage.json --dev-per-page data/scores/devr-all2-perpage.json \
        --trainx data/trainx.jsonl --train819 data/refresh-train.json --out results/extra-contrasts.json
"""
import argparse
import json
import os
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import score25 as S  # noqa: E402

RESULTS = os.path.join(HERE, "..", "results")


def contrast(per, pages, a, b, alpha):
    doms = [p["domain"] for p in pages]
    diff = [x - y for x, y in zip(per[a], per[b])]
    m, lo, hi = S.clus(diff, doms, alpha)
    return {"a": a, "b": b, "alpha": alpha, "pages": len(pages), "domains": len(set(doms)),
            "mean": round(m, 6), "lo": round(lo, 6), "hi": round(hi, 6), "p": S.pperm(diff, doms)}


def domains_of(path):
    if path.endswith(".jsonl"):
        return {json.loads(line).get("domain") for line in open(path) if line.strip()}
    return {r.get("domain") for r in json.load(open(path))["docs"]}


def main(argv=None):
    ap = argparse.ArgumentParser()
    ap.add_argument("--test-per-page", required=True)
    ap.add_argument("--dev-per-page", required=True)
    ap.add_argument("--trainx", required=True)
    ap.add_argument("--train819", required=True)
    ap.add_argument("--out", required=True)
    a = ap.parse_args(argv)
    out = {"what": "EXPLORATORY, after P4: readings asked for by a third external review, from existing per-page files",
           "items": {}}

    t = json.load(open(a.test_per_page))
    tp, tper = t["pages"], t["per"]
    check = contrast(tper, tp, "Q-H1", "H1", 0.05 / 3)
    ref = json.load(open(os.path.join(RESULTS, "devr-test-extra.json")))["items"]["TEST Q-H1 - H1 (exploratory, after the look)"]
    assert all(abs(check[k] - ref[k]) < 5e-5 for k in ("mean", "lo", "hi")), (check, ref)
    out["items"]["TEST H1 - fuse-new+lead (unregistered)"] = contrast(tper, tp, "H1", "fuse-new+lead", 0.05 / 3)

    d = json.load(open(a.dev_per_page))
    dp, dper = d["pages"], d["per"]
    check = contrast(dper, dp, "pilot", "p100", 0.05)
    ref = json.load(open(os.path.join(RESULTS, "devr-all2-contrasts.json")))["contrasts"]["pilot"]
    assert all(abs(check[k] - ref[k]) < 5e-6 for k in ("mean", "lo", "hi")), (check, ref)
    for s in (0, 1):
        out["items"][f"DEV-R pilot - p100, seed {s}"] = contrast(dper, dp, f"pilot_s{s}", f"p100_s{s}", 0.05)

    tx = domains_of(a.trainx)
    rf = domains_of(a.train819)
    for name, pages in (("TEST", tp), ("DEV-R", dp)):
        outside = [p for p in pages if p["domain"] not in tx]
        neither = [p for p in outside if p["domain"] not in rf]
        out["items"][f"{name}: pages whose domain TRAIN-X does not hold"] = {
            "pages": len(outside), "domains": len({p["domain"] for p in outside}),
            "of which the 819 training pages do not hold the domain either": {"pages": len(neither),
                                                                      "domains": len({p["domain"] for p in neither})}}
    json.dump(out, open(a.out, "w"), indent=1)
    print(json.dumps(out["items"], indent=1))


if __name__ == "__main__":
    main()


==> anc/inventory.json <==
{
 "test": {
  "pages": 131,
  "readerDepth": {
   "6": 61,
   "7": 29,
   "8": 9,
   "9": 8,
   "10": 4,
   "11": 6,
   "12": 4,
   "13": 4,
   "14": 1,
   "15": 1,
   "16": 2,
   "20": 1,
   "31": 1
  },
  "pagesPerDomain": {
   "1": 28,
   "2": 2,
   "3": 5,
   "6": 1,
   "7": 1,
   "9": 1,
   "10": 1,
   "12": 2,
   "28": 1
  },
  "domains": 42
 },
 "lowOverlap": {
  "pages": 35,
  "pagesPerDomain": {
   "1": 2,
   "4": 2,
   "5": 1,
   "8": 1,
   "12": 1
  },
  "byCurrentPresence": 35
 },
 "trainx": {
  "pages": 3160
 },
 "candidates": 5552,
 "rejects": {
  "idOrUrlFlag": 3842,
  "fewPublic": 155,
  "notFetched": 9777,
  "tooShort": 2087,
  "notLatin": 25,
  "landedExcluded": 55,
  "content": 289
 },
 "droppedNearDuplicates": 123,
 "cohort": {
  "readers": 3505,
  "currentReadersOf819": 4083
 }
}

==> anc/p1c.json <==
{
 "pages": 215,
 "domains": 84,
 "parity": {
  "lead": {
   "published": 0.2523,
   "now": 0.2505,
   "ok": true
  },
  "S3": {
   "published": 0.3651,
   "now": 0.3642,
   "ok": true
  },
  "ceiling": {
   "published": 0.5148,
   "now": 0.5142,
   "ok": true
  }
 },
 "parity_ok": true,
 "assay": {
  "random_vs_expected": {
   "mean": -0.004229048247006979,
   "lo": -0.00904163937371535,
   "hi": 0.0012084480700641118
  },
  "permnull_vs_random": {
   "mean": 0.0028300572906483474,
   "lo": -0.00623562541059174,
   "hi": 0.011060505281641082
  },
  "S3_vs_lead": {
   "mean": 0.1123116531393732,
   "lo": 0.09042569924915686,
   "hi": 0.13768022133535987
  }
 },
 "assay_ok": true,
 "full_depth_gain_smol_minus_S3": {
  "mean": 0.07251449878382922,
  "lo": 0.04727895552160532,
  "hi": 0.0996273188289101
 },
 "power": {
  "test_pages": 131,
  "attenuated_gain": 0.03588842803032887,
  "sd": 0.0738925513369264,
  "icc": 0.04071632107665947,
  "mdd": 0.02471920253451754,
  "half_effect": 0.017944214015164436,
  "G1_power": false,
  "lowOverlap": {
   "pages": 35,
   "mdd": 0.045541238294398885,
   "readable": false
  }
 },
 "G1": false
}

==> anc/p2-2.json <==
{
 "arms": {
  "claude-haiku-5-5@low": {
   "draws_s1": {
    "ok": 165,
    "partial": 48,
    "unparseable": 2
   }
  },
  "gpt-6-luna@none": {
   "draws_s1": {
    "ok": 185,
    "partial": 26,
    "length": 2,
    "unparseable": 2
   }
  },
  "gemini-3.8-flash@default": {
   "draws_s1": {
    "partial": 38,
    "ok": 177
   }
  },
  "gpt-6.1-sol@low": {
   "draws_s1": {
    "ok": 209,
    "partial": 6
   }
  },
  "claude-opus-5-5@low": {
   "draws_s1": {
    "ok": 211,
    "partial": 4
   }
  },
  "claude-fable-5-1@low": {
   "draws_s1": {
    "ok": 209,
    "unparseable": 1,
    "partial": 5
   }
  },
  "gpt-6-astra@low": {
   "draws_s1": {
    "ok": 208,
    "partial": 7
   }
  },
  "gpt-6-astra@high": {
   "draws_s1": {
    "ok": 215
   }
  }
 },
 "agreement": {
  "claude-haiku-5-5@low": {
   "pages": 213,
   "median_spearman": 0.7025000316139557
  },
  "gpt-6-luna@none": {
   "pages": 208,
   "median_spearman": 0.8062391124580675
  },
  "gemini-3.8-flash@default": {
   "pages": 215,
   "median_spearman": 0.8978105471384256
  },
  "gpt-6.1-sol@low": {
   "pages": 215,
   "median_spearman": 0.9597402597402598
  },
  "claude-opus-5-5@low": {
   "pages": 215,
   "median_spearman": 0.9231052984574112
  },
  "claude-fable-5-1@low": {
   "pages": 214,
   "median_spearman": 0.90966504665094
  },
  "gpt-6-astra@low": {
   "pages": 215,
   "median_spearman": 0.9689053803339518
  }
 },
 "fusion_members": [
  "claude-haiku-5-5@low",
  "gpt-6-luna@none",
  "gemini-3.8-flash@default",
  "gpt-6.1-sol@low",
  "claude-opus-5-5@low",
  "claude-fable-5-1@low",
  "gpt-6-astra@low"
 ],
 "pages": 215,
 "domains": 84,
 "ap": {
  "ceiling": 0.512529292813439,
  "claude-fable-5-1@low:mean": 0.37010250093042596,
  "claude-fable-5-1@low:s1": 0.3636950811490391,
  "claude-haiku-5-5@low:mean": 0.34317490533719897,
  "claude-haiku-5-5@low:s1": 0.33834799517939573,
  "claude-opus-5-5@low:mean": 0.3698775752450146,
  "claude-opus-5-5@low:s1": 0.36835736222056475,
  "fuse-new+lead": 0.3908855225776225,
  "fuse5+lead": 0.37547917082035853,
  "gemini-3.1-pro-preview": 0.3563756319025597,
  "gemini-3.8-flash@default:mean": 0.35998530680260027,
  "gemini-3.8-flash@default:s1": 0.3579130459205709,
  "gpt-6-astra@high:s1": 0.37018449245622964,
  "gpt-6-astra@low:mean": 0.37338142101112654,
  "gpt-6-astra@low:s1": 0.37229773185731474,
  "gpt-6-luna@none:mean": 0.33764769216501705,
  "gpt-6-luna@none:s1": 0.3315956389147071,
  "gpt-6.1-sol@low:mean": 0.37037804238062244,
  "gpt-6.1-sol@low:s1": 0.3694493490948353,
  "lead": 0.2515363288940353,
  "~random-expected": 0.1887961323267382
 },
 "counts": {
  "claude-fable-5-1@low:mean:scored": 215,
  "claude-fable-5-1@low:s1:scored": 214,
  "claude-haiku-5-5@low:mean:scored": 215,
  "claude-haiku-5-5@low:s1:scored": 213,
  "claude-opus-5-5@low:mean:scored": 215,
  "claude-opus-5-5@low:s1:scored": 215,
  "fuse-new+lead:scored": 215,
  "gemini-3.8-flash@default:mean:scored": 215,
  "gemini-3.8-flash@default:s1:scored": 215,
  "gpt-6-astra@high:s1:scored": 215,
  "gpt-6-astra@low:mean:scored": 215,
  "gpt-6-astra@low:s1:scored": 215,
  "gpt-6-luna@none:mean:scored": 215,
  "gpt-6-luna@none:s1:scored": 211,
  "gpt-6.1-sol@low:mean:scored": 215,
  "gpt-6.1-sol@low:s1:scored": 215,
  "gated_out": 39,
  "gpt-6-luna@none:s1:length": 2,
  "claude-fable-5-1@low:s1:unparseable": 1,
  "gpt-6-luna@none:s1:unparseable": 2,
  "claude-haiku-5-5@low:s1:unparseable": 2
 },
 "fused": [
  "claude-haiku-5-5@low",
  "gpt-6-luna@none",
  "gemini-3.8-flash@default",
  "gpt-6.1-sol@low",
  "claude-opus-5-5@low",
  "claude-fable-5-1@low",
  "gpt-6-astra@low"
 ],
 "unfused": [
  "gpt-6-astra@high"
 ],
 "RT": "pass",
 "rt": {
  "rule": "rt",
  "pages": 215,
  "domains": 84,
  "alpha": 0.05,
  "ap": {
   "gemini-3.1-pro-preview": 0.3563756319025597,
   "fuse5+lead": 0.37547917082035853,
   "claude-haiku-5-5@low:s1": 0.33834799517939573,
   "gpt-6-luna@none:s1": 0.3315956389147071,
   "gemini-3.8-flash@default:s1": 0.3579130459205709,
   "gpt-6.1-sol@low:s1": 0.3694493490948353,
   "claude-opus-5-5@low:s1": 0.36835736222056475,
   "claude-fable-5-1@low:s1": 0.3636950811490391,
   "gpt-6-astra@low:s1": 0.37229773185731474,
   "gpt-6-astra@high:s1": 0.37018449245622964,
   "fuse-new+lead": 0.3908855225776225
  },
  "family": [
   {
    "a": "claude-haiku-5-5@low:s1",
    "b": "gemini-3.1-pro-preview",
    "mean": -0.018027636723163983,
    "lo": -0.03196176851566058,
    "hi": -0.0055988781580625325,
    "p": 0.0072,
    "p_holm": 0.0504,
    "pass": false
   },
   {
    "a": "gpt-6-luna@none:s1",
    "b": "gemini-3.1-pro-preview",
    "mean": -0.02477999298785262,
    "lo": -0.037035213133426274,
    "hi": -0.01085751402218259,
    "p": 0.0019,
    "p_holm": 0.0152,
    "pass": false
   },
   {
    "a": "gemini-3.8-flash@default:s1",
    "b": "gemini-3.1-pro-preview",
    "mean": 0.0015374140180111527,
    "lo": -0.008178571847857936,
    "hi": 0.00966517903610094,
    "p": 0.741,
    "p_holm": 0.741,
    "pass": false
   },
   {
    "a": "gpt-6.1-sol@low:s1",
    "b": "gemini-3.1-pro-preview",
    "mean": 0.013073717192275566,
    "lo": 0.0029311242946961254,
    "hi": 0.022746282867661727,
    "p": 0.0236,
    "p_holm": 0.0944,
    "pass": false
   },
   {
    "a": "claude-opus-5-5@low:s1",
    "b": "gemini-3.1-pro-preview",
    "mean": 0.011981730318005014,
    "lo": -0.0018807141614504165,
    "hi": 0.023951860668715467,
    "p": 0.112,
    "p_holm": 0.336,
    "pass": false
   },
   {
    "a": "claude-fable-5-1@low:s1",
    "b": "gemini-3.1-pro-preview",
    "mean": 0.0073194492464793495,
    "lo": -0.0059581322462316354,
    "hi": 0.01933126598642911,
    "p": 0.2911,
    "p_holm": 0.5822,
    "pass": false
   },
   {
    "a": "gpt-6-astra@low:s1",
    "b": "gemini-3.1-pro-preview",
    "mean": 0.01592209995475503,
    "lo": 0.004981000006178821,
    "hi": 0.026128524435068745,
    "p": 0.013,
    "p_holm": 0.065,
    "pass": false
   },
   {
    "a": "gpt-6-astra@high:s1",
    "b": "gemini-3.1-pro-preview",
    "mean": 0.013808860553669903,
    "lo": 0.00451124250781452,
    "hi": 0.022919449111489132,
    "p": 0.0072,
    "p_holm": 0.0504,
    "pass": false
   },
   {
    "a": "fuse-new+lead",
    "b": "gemini-3.1-pro-preview",
    "mean": 0.03450989067506277,
    "lo": 0.022800623404517537,
    "hi": 0.04504616244217459,
    "p": 0.0001,
    "p_holm": 0.0009000000000000001,
    "pass": true
   }
  ],
  "fusion": {
   "a": "fuse-new+lead",
   "b": "fuse5+lead",
   "mean": 0.015406351757263988,
   "lo": 0.0071546517626721855,
   "hi": 0.023761640611140576,
   "p": 0.0013,
   "pass": true
  },
  "passing": [
   "fuse-new+lead"
  ],
  "verdict": "pass"
 }
}

==> anc/p4-secondary.json <==
{
 "alpha": 0.0167,
 "by_depth": {
  "C1": {
   "6-9": {
    "pages": 107,
    "domains": 39,
    "mean": 0.042188164209792975,
    "lo": 0.019384675648525952,
    "hi": 0.07072633155767326
   },
   "10-19": {
    "pages": 22,
    "domains": 9,
    "mean": 0.042923915532174985,
    "lo": 0.002058609720745735,
    "hi": 0.0862038493984954
   },
   "20+": {
    "pages": 2,
    "domains": 1
   }
  },
  "C2": {
   "6-9": {
    "pages": 107,
    "domains": 39,
    "mean": 0.041924769046673,
    "lo": -0.003753301095979598,
    "hi": 0.10898016021954339
   },
   "10-19": {
    "pages": 22,
    "domains": 9,
    "mean": 0.020815308770391762,
    "lo": -0.02859037211745686,
    "hi": 0.12610233392206488
   },
   "20+": {
    "pages": 2,
    "domains": 1
   }
  }
 },
 "h1_minus_smol": {
  "pages": 131,
  "domains": 42,
  "mean": 0.04083082459866403,
  "lo": -0.009850098306260118,
  "hi": 0.14690700092327635
 }
}

==> anc/p4.json <==
{
 "pages": 131,
 "domains": 42,
 "counts": {
  "fuse-new+lead:scored": 131
 },
 "alpha": 0.0167,
 "ap": {
  "H1": 0.3662930607135457,
  "H1_s0": 0.3698522415624154,
  "H1_s1": 0.36273387986467603,
  "Q-H1": 0.36319328728636735,
  "Q-H1_s0": 0.3684974840364846,
  "Q-H1_s1": 0.3578890905362501,
  "S3": 0.2834285699653629,
  "ceiling": 0.32751775792179627,
  "fuse-new+lead": 0.3029135181693809,
  "lead": 0.2085922935455115,
  "smol": 0.3254622361148817,
  "~perm-null": 0.17381440605688755,
  "~random": 0.17439252807279143,
  "~random-expected": 0.17016862132231228
 },
 "contrasts": [
  {
   "name": "C1",
   "a": "smol",
   "b": "S3",
   "mean": 0.04203366614951879,
   "lo": 0.01896577911452618,
   "hi": 0.06713426072075034,
   "p": 0.0001,
   "p_holm": 0.00030000000000000003
  },
  {
   "name": "C2",
   "a": "Q-H1",
   "b": "smol",
   "mean": 0.03773105117148566,
   "lo": -0.0035860638021236214,
   "hi": 0.11197006788178053,
   "p": 0.0784,
   "p_holm": 0.0784
  },
  {
   "name": "C3",
   "a": "Q-H1",
   "b": "fuse-new+lead",
   "mean": 0.060279769116986445,
   "lo": 0.016428912064689466,
   "hi": 0.1276380379527272,
   "p": 0.001,
   "p_holm": 0.002
  }
 ],
 "assay": [
  {
   "name": "assay:random-vs-expected",
   "a": "~random",
   "b": "~random-expected",
   "mean": 0.00422390675047914,
   "lo": -2.8985792837055158e-05,
   "hi": 0.01150278129497128,
   "rule": "covers zero",
   "pass": true
  },
  {
   "name": "assay:perm-null-vs-random",
   "a": "~perm-null",
   "b": "~random",
   "mean": -0.0005781220159038693,
   "lo": -0.013714622558784523,
   "hi": 0.00776709862764852,
   "rule": "covers zero",
   "pass": true
  },
  {
   "name": "assay:S3-vs-lead",
   "a": "S3",
   "b": "lead",
   "mean": 0.07483627641985138,
   "lo": 0.05501184649899157,
   "hi": 0.09265954464111795,
   "rule": "above zero",
   "pass": true
  }
 ],
 "assay_pass": true,
 "alpha_assay": 0.05
}

==> anc/rankreq.py <==
#!/usr/bin/env python3
"""Per-model request bodies, outcome classification and ranking parsing for study 25's frontier
ranking screen (design §5 P0.2, P2.2).

Every decoding parameter is resolved per model from MODELS and never passed per request.
Provider facts, read 2026-10-08:
  - Anthropic models released after Claude Opus 4.6 reject a temperature other than 1.0;
    thinking cannot be disabled on claude-opus-5-5 or claude-fable-5-1; effort is
    `output_config.effort`; a refusal is HTTP 200 with stop_reason "refusal".
  - gpt-6.1-sol and gpt-6-astra have no effort "none", so they take no temperature.
  - gpt-6-luna and gpt-6-sol take temperature 0 only together with effort "none".
  - OpenAI may refuse in `message.refusal` with finish_reason "stop".
  - gpt-5.6 and later bill a 1.25x cache write on every prompt unless prompt caching is
    explicit (docs/llm-prompting.md, experiment 5 finding 6); these prompts are one-shot.
The prompt is byte-identical to the panel's (12-model-panel/panel.py SYSTEM and user_prompt
"orig"), so a new arm is comparable with the cached five-model panel; test_rankreq.py pins it.
A spec with prompt="reader" (exploratory after P4, STUDY-NOTE 2026-10-09) takes instead Paper VI's
reader-prediction instruction (07_human-vs-llm-salience/09-prompt-vs-corpus/discriminate.py PUB_SYS),
adapted to rank every sentence; its cells are keyed by its own spec key, so they never mix with these.
"""
import json
import re
from dataclasses import dataclass
from typing import Optional

SYSTEM = ("You compress documents by selecting the most important sentences. "
          "Output only what is asked for.")


def user_prompt(sents):
    block = "\n".join(f"[{i}] {s}" for i, s in enumerate(sents))
    return (
        f"Sentences from one article, in order:\n\n{block}\n\n"
        f"You must compress this document by keeping only the most important sentences. "
        f"Rank ALL {len(sents)} sentence numbers from most important to least important. "
        f"Return ONLY a JSON array of every sentence number, most important first."
    )


READER_SYSTEM = ("You select the sentences a reader would most likely highlight or underline while "
                 "reading. Readers highlight memorable, surprising, quotable, or personally striking "
                 "passages \u2014 not merely topic sentences or definitions. Output only JSON.")


def reader_user_prompt(sents):
    block = "\n".join(f"[{i}] {s}" for i, s in enumerate(sents))
    return (
        f"Sentences from one article, in order:\n\n{block}\n\n"
        f"Rank ALL {len(sents)} sentence numbers from the one a typical reader would most likely highlight "
        f"to the one least likely. Return ONLY a JSON array of every sentence number, most likely first."
    )


@dataclass(frozen=True)
class Spec:
    key: str                       # cache-model key, carries the effort: "claude-opus-5-5@low"
    model: str                     # provider model id
    provider: str                  # request shape: "anthropic" (Messages) | "openai" | "openrouter" (chat)
    effort: Optional[str]          # None = provider default, recorded as such
    temperature: Optional[float]   # None = not sent
    max_tokens: int
    route: str = "native"           # "native" (the provider's own Batch API) | "openrouter" (its Batch API)
    pin: Optional[str] = None      # OpenRouter provider the request is pinned to, no fallback
    prompt: str = "compress"        # "compress" (the panel's) | "reader" (Paper VI's reader-prediction instruction)


MODELS = {s.key: s for s in [
    # No Anthropic research key exists (STUDY-NOTE §1), so Claude goes through OpenRouter's Batch API
    # in the Messages shape, pinned to Anthropic.
    Spec("claude-opus-5-5@low", "anthropic/claude-opus-5.5", "anthropic", "low", None, 32000, "openrouter", "anthropic"),
    Spec("claude-opus-5-5@high", "anthropic/claude-opus-5.5", "anthropic", "high", None, 64000, "openrouter", "anthropic"),
    Spec("claude-fable-5-1@low", "anthropic/claude-fable-5.1", "anthropic", "low", None, 32000, "openrouter", "anthropic"),
    Spec("claude-fable-5-1@high", "anthropic/claude-fable-5.1", "anthropic", "high", None, 64000, "openrouter", "anthropic"),
    Spec("claude-haiku-5-5@low", "anthropic/claude-haiku-5.5", "anthropic", "low", None, 32000, "openrouter", "anthropic"),
    Spec("gpt-6.1-sol@low", "gpt-6.1-sol", "openai", "low", None, 32000),
    Spec("gpt-6.1-sol@high", "gpt-6.1-sol", "openai", "high", None, 64000),
    Spec("gpt-6-astra@low", "gpt-6-astra", "openai", "low", None, 32000),
    Spec("gpt-6-astra@high", "gpt-6-astra", "openai", "high", None, 64000),
    Spec("gpt-6-luna@none", "gpt-6-luna", "openai", "none", 0.0, 32000),
    Spec("gemini-3.8-flash@default", "google/gemini-3.8-flash", "openrouter", None, None, 32000, "openrouter"),
    # exploratory after P4: the same settings under the reader-prediction instruction
    Spec("gpt-6-astra@low+reader", "gpt-6-astra", "openai", "low", None, 32000, prompt="reader"),
    Spec("claude-opus-5-5@low+reader", "anthropic/claude-opus-5.5", "anthropic", "low", None, 32000, "openrouter", "anthropic",
         prompt="reader"),
]}
HIGH_EFFORT = sorted(k for k in MODELS if k.endswith("@high"))


def prompts_for(spec):
    """(system, user-prompt function) for a spec."""
    if spec.prompt == "reader":
        return READER_SYSTEM, reader_user_prompt
    if spec.prompt != "compress":
        raise ValueError(f"{spec.key}: unknown prompt {spec.prompt!r}")
    return SYSTEM, user_prompt


def build_body(spec, sents):
    if spec.temperature is not None and spec.effort != "none":
        raise ValueError(f"{spec.key}: a temperature is accepted only with effort 'none'")
    system, prompt_fn = prompts_for(spec)
    up = prompt_fn(sents)
    if spec.provider == "anthropic":
        body = {"model": spec.model, "max_tokens": spec.max_tokens, "system": system,
                "messages": [{"role": "user", "content": up}]}
        if spec.effort:
            body["output_config"] = {"effort": spec.effort}
        return body
    msgs = [{"role": "system", "content": system}, {"role": "user", "content": up}]
    if spec.provider == "openai":
        body = {"model": spec.model, "messages": msgs, "max_completion_tokens": spec.max_tokens,
                "prompt_cache_options": {"mode": "explicit"}}
        if spec.effort:
            body["reasoning_effort"] = spec.effort
        if spec.temperature is not None:
            body["temperature"] = spec.temperature
        return body
    if spec.provider == "openrouter":
        return {"model": spec.model, "messages": msgs, "max_tokens": spec.max_tokens}
    raise ValueError(f"unknown provider {spec.provider}")


def parse_ranking(txt, n):
    """Verbatim from panel.parse_ranking: the longest valid JSON array of in-range indices."""
    best = None
    for cand in re.findall(r"\[[^\[\]]*\]", txt or ""):
        try:
            arr = json.loads(cand)
        except Exception:
            continue
        ks = [int(v) for v in arr if isinstance(v, (int, float)) and 0 <= int(v) < n]
        ks = list(dict.fromkeys(ks))
        if len(ks) > (len(best) if best else 0):
            best = ks
    return best


@dataclass
class Outcome:
    kind: str
    ranking: Optional[list]
    in_tok: int
    out_tok: int
    detail: str = ""


def classify(spec, resp, n):
    if spec.provider == "anthropic":
        u = resp.get("usage") or {}
        in_tok = (u.get("input_tokens") or 0) + (u.get("cache_creation_input_tokens") or 0) \
            + (u.get("cache_read_input_tokens") or 0)
        out_tok = u.get("output_tokens") or 0
        stop = resp.get("stop_reason")
        if stop == "refusal":
            return Outcome("refusal", None, in_tok, out_tok,
                           str((resp.get("stop_details") or {}).get("category")))
        if stop == "max_tokens":
            return Outcome("length", None, in_tok, out_tok)
        txt = "".join(b.get("text", "") for b in resp.get("content") or [] if b.get("type") == "text")
    else:
        u = resp.get("usage") or {}
        in_tok, out_tok = u.get("prompt_tokens") or 0, u.get("completion_tokens") or 0
        ch = (resp.get("choices") or [{}])[0]
        fin = ch.get("finish_reason")
        if fin == "content_filter":
            return Outcome("content_filter", None, in_tok, out_tok)
        if fin == "length":
            return Outcome("length", None, in_tok, out_tok)
        msg = ch.get("message") or {}
        if msg.get("refusal"):
            return Outcome("refusal", None, in_tok, out_tok, "openai")
        txt = msg.get("content") or ""
    rk = parse_ranking(txt, n)
    if not rk:
        return Outcome("unparseable", None, in_tok, out_tok)
    if rk == list(range(n)) and n > 1:
        return Outcome("doc_order", rk, in_tok, out_tok)
    if len(rk) < n:
        return Outcome("partial", rk, in_tok, out_tok)
    return Outcome("ok", rk, in_tok, out_tok)


==> anc/reader-prompt.json <==
{
 "pages": 215,
 "domains": 84,
 "counts": {
  "astra.compress:scored": 215,
  "astra.reader:scored": 215,
  "opus.compress:scored": 215,
  "opus.reader:scored": 215,
  "gated_out": 39
 },
 "alpha": 0.05,
 "ap": {
  "S3": 0.36292728508043454,
  "astra.compress": 0.371263794230737,
  "astra.reader": 0.33009450237061183,
  "ceiling": 0.5148840617712033,
  "h1": 0.43390267970083657,
  "h1_s0": 0.4346945153918518,
  "h1_s1": 0.43311084400982136,
  "lead": 0.25120476584091117,
  "opus.compress": 0.367653142670663,
  "opus.reader": 0.3313983057885809,
  "~random-expected": 0.1887447123150484
 },
 "contrasts": [
  {
   "name": "astra-reader-vs-compress",
   "a": "astra.reader",
   "b": "astra.compress",
   "mean": -0.041169291860125176,
   "lo": -0.058513682695111195,
   "hi": -0.02818822768071865,
   "p": 0.0001,
   "p_holm": 0.0004
  },
  {
   "name": "opus-reader-vs-compress",
   "a": "opus.reader",
   "b": "opus.compress",
   "mean": -0.03625483688208213,
   "lo": -0.058237278201473154,
   "hi": -0.01874996870447468,
   "p": 0.0001,
   "p_holm": 0.0004
  },
  {
   "name": "h1-vs-astra-reader",
   "a": "h1",
   "b": "astra.reader",
   "mean": 0.10380817733022471,
   "lo": 0.08377310834176518,
   "hi": 0.13058791629184094,
   "p": 0.0001,
   "p_holm": 0.0004
  },
  {
   "name": "h1-vs-opus-reader",
   "a": "h1",
   "b": "opus.reader",
   "mean": 0.10250437391225566,
   "lo": 0.07950151928817072,
   "hi": 0.1316126156472955,
   "p": 0.0001,
   "p_holm": 0.0004
  }
 ]
}

==> anc/score25.py <==
#!/usr/bin/env python3
"""Study 25's one scoring harness (design §7; plan Task 12 Step 5).

The protocol is research/05_coldstart-salience/17-human-model-fusion/decompose.py's, copied: per page,
each reader's marks clipped and deduplicated and readers left empty dropped; pages need >= 30
sentences and >= 6 readers; the RNG is seeded per page from its id; 40 times, the readers are split
in half, half B picks at most round(0.15 n) positives among the sentences it marked (by count, random
tie breaks) and every arm is scored by AP against them, half A's counts giving the ceiling. As in
decompose.py:163-166, every arm on a split is scored from the page's one RNG stream, lead and ceiling
first; the arms then follow in sorted name order, so a result is reproducible for a given arm list.

Population: core arms define it. A gated page enters only when every core arm has an aligned score
array; under --strict-core a gated page without one stops the run (P4). A non-core arm carries an
outcome file from borda25.py: on a page in the population its scores are used when aligned; a page
whose outcome is a model failure (refusal, content_filter, length, unparseable) is scored as all
zeros, which `ap` orders at random; anything else (no outcome record, an `absent` cell, an `infra`
or `errored` one, an `ok` outcome without aligned scores) is an infrastructure or conversion failure
and stops the run until the cell is collected again.

Inference is research/05_coldstart-salience/13-reader-marks-export/replication_verdict.py:96-116's:
a domain-clustered bootstrap (4,000, seed 11) and a domain sign-flip permutation (10,000, seed 13), the
interval taken at --alpha (0.05/3 for P4's three contrasts). Holm over the contrasts of one run.

    python3 score25.py --marks rows.json --core S3=s3.json --core smol=smol.json \
        [--other zs=scores.json:outcomes.json] [--strict-core] [--map ordinals.json] [--assay] \
        [--contrast C1=smol,S3 ...] [--depth-contrast smol,S3] [--alpha 0.0167] [--subsample-from inventory.json] \
        [--subset lowoverlap] --out results.json
Per-page values are written only beside the record-level files (--per-page), never printed.
"""
import argparse
import collections
import json
import os
import random
import statistics as st
import sys

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))

TOP_Q, R, MIN_R, MIN_S = 0.15, 40, 6, 30
ASSAY_ALPHA = 0.05            # the assay is G1.2's check, never part of the Bonferroni family
MODEL_FAILURES = {"refusal", "content_filter", "length", "unparseable"}   # PREREG §4; "errored" is infrastructure


def ap(scores, lab, rnd):
    """decompose.py:58-66"""
    n = len(scores)
    order = sorted(range(n), key=lambda i: (-scores[i], rnd.random()))
    hit, tot = 0, 0.0
    for r, i in enumerate(order, 1):
        if lab[i]:
            hit += 1
            tot += hit / r
    return tot / sum(lab)


def expected_random_ap(n, k):
    """Exact expectation of AP for k positives among n items in a uniformly random order."""
    if n <= 1:
        return 1.0
    h = sum(1.0 / i for i in range(1, n + 1))
    return (h + (k - 1) * (n - h) / (n - 1)) / n


def clus(diff, doms, alpha=0.05, B=4000, seed=11):
    """replication_verdict.py:98-106 on a difference vector, its domains built as :96-97 does."""
    uniq = sorted(set(doms))
    byd = collections.defaultdict(list)
    for i, dm in enumerate(doms):
        byd[dm].append(i)
    r2 = random.Random(seed)
    means = []
    for _ in range(B):
        s = []
        for dm in (uniq[r2.randrange(len(uniq))] for _ in range(len(uniq))):
            s.extend(diff[i] for i in byd[dm])
        means.append(st.mean(s))
    means.sort()
    return st.mean(diff), means[int(alpha / 2 * B)], means[int((1 - alpha / 2) * B)]


def pperm(diff, doms, B=10000, seed=13):
    """replication_verdict.py:107-116 on a difference vector."""
    uniq = sorted(set(doms))
    byd = collections.defaultdict(list)
    for i, dm in enumerate(doms):
        byd[dm].append(i)
    obs = st.mean(diff)
    r2 = random.Random(seed)
    cnt = 0
    for _ in range(B):
        s = 0.0
        nn = 0
        for dm in uniq:
            f = 1 if r2.random() < 0.5 else -1
            for i in byd[dm]:
                s += f * diff[i]
                nn += 1
        if abs(s / nn) >= abs(obs):
            cnt += 1
    return max(cnt, 1) / B


def holm(ps):
    order = sorted(range(len(ps)), key=lambda i: ps[i])
    adj, run = [0.0] * len(ps), 0.0
    for rank, i in enumerate(order):
        run = max(run, min(1.0, (len(ps) - rank) * ps[i]))
        adj[i] = run
    return adj


def load_rows(path):
    rows = [json.loads(x) for x in open(path) if x.strip()] if path.endswith(".jsonl") else json.load(open(path))["docs"]
    for r in rows:                      # the older exports key pages by docId
        if "id" not in r and "docId" in r:
            r["id"] = r["docId"]
    return rows


def load_scores(path, idmap=None):
    d = json.load(open(path))
    if isinstance(d, dict) and isinstance(d.get("docs"), list):
        out = {r["docId"]: r["scores"] for r in d["docs"]}
    else:
        out = d
    if idmap:
        unmapped = [k for k in out if k not in idmap]
        if unmapped:
            raise SystemExit(f"UNMAPPED_KEY in {os.path.basename(path)}: {len(unmapped)} keys are not in the ordinal map")
        out = {idmap[k]: v for k, v in out.items()}
    return out


def depth_sampler(inventory, seed):
    hist = inventory["test"]["readerDepth"]
    pool = [int(k) for k, v in hist.items() for _ in range(int(v))]
    return pool, random.Random(seed)


def assay_arms(did, n, control):
    """The assay's two null arms for one page: uniform random scores, and the control's own scores
    permuted, both from the page's assay stream (independent of the scoring stream)."""
    ar = random.Random(f"{did}|assay")
    rnd_arm = [ar.random() for _ in range(n)]
    perm = list(control)
    ar.shuffle(perm)
    return rnd_arm, perm


def score(rows, core, other, outcomes, strict_core=False, assay=False, subsample=None, alpha=0.05, assay_control="S3"):
    """Returns (pages, per-arm per-page AP lists aligned to pages, counters)."""
    arms_core, arms_other = sorted(core), sorted(other)
    if assay and assay_control not in core:
        raise SystemExit(f"ASSAY_CONTROL {assay_control} is not a core arm (the positive control and the permutation source)")
    c = collections.Counter()
    pages, per = [], collections.defaultdict(list)
    for d in rows:
        did, n = d["id"], d["nSent"]
        mk = [sorted({j for j in x if 0 <= j < n}) for x in d["readerMarks"]]
        mk = [x for x in mk if x]
        if subsample is not None:
            pool, rs = subsample
            depth = pool[rs.randrange(len(pool))]
            rr = random.Random(int(did.encode().hex()[:12], 16) ^ 0x5EED)
            if len(mk) > depth:
                mk = rr.sample(mk, depth)
        if n < MIN_S or len(mk) < MIN_R:
            c["gated_out"] += 1
            continue
        missing_core = [a for a in arms_core if len(core[a].get(did, [])) != n]
        if missing_core:
            if strict_core:
                raise SystemExit(f"CORE_GAP {missing_core[0]}: a gated page has no aligned score")
            c["core_gap"] += 1
            continue
        arm_scores = {a: core[a][did] for a in arms_core}
        for a in arms_other:
            s = other[a].get(did)
            kind = (outcomes.get(a) or {}).get(did)
            if kind == "ok" and s is not None and len(s) == n:
                arm_scores[a] = s
                c[f"{a}:scored"] += 1
            elif kind in MODEL_FAILURES:
                arm_scores[a] = [0.0] * n
                c[f"{a}:{kind}"] += 1
            else:
                raise SystemExit(f"OTHER_GAP {a}: outcome {kind!r} without aligned scores; an infrastructure failure, not a model one")
        rnd = random.Random(int(did.encode().hex()[:12], 16) if did else 0)
        if assay:
            arm_scores["~random"], arm_scores["~perm-null"] = assay_arms(did, n, arm_scores[assay_control])
        names = sorted(arm_scores)
        acc = collections.defaultdict(list)
        npos = max(1, min(n - 1, round(TOP_Q * n)))
        lead_sc = [n - i for i in range(n)]
        k_used = []
        for _ in range(R):
            idx = list(range(len(mk)))
            rnd.shuffle(idx)
            h = len(idx) // 2
            cB, cA = [0] * n, [0] * n
            for x in (mk[i] for i in idx[h:]):
                for j in x:
                    cB[j] += 1
            for x in (mk[i] for i in idx[:h]):
                for j in x:
                    cA[j] += 1
            cand = sorted([i for i in range(n) if cB[i] > 0], key=lambda i: (-cB[i], rnd.random()))[:npos]
            if not cand:
                continue
            lab = [0] * n
            for i in cand:
                lab[i] = 1
            k_used.append(len(cand))
            acc["lead"].append(ap(lead_sc, lab, rnd))
            acc["ceiling"].append(ap([float(x) for x in cA], lab, rnd))
            for a in names:
                acc[a].append(ap(arm_scores[a], lab, rnd))
        if not acc["lead"]:
            c["no_labels"] += 1
            continue
        pages.append({"id": did, "domain": d.get("domain", ""), "readers": len(mk), "overlap": d.get("overlap")})
        for a, v in acc.items():
            per[a].append(st.mean(v))
        per["~random-expected"].append(st.mean(expected_random_ap(n, k) for k in k_used))
    return pages, per, c


def main(argv=None):
    ap_ = argparse.ArgumentParser()
    ap_.add_argument("--marks", required=True)
    ap_.add_argument("--core", action="append", default=[])
    ap_.add_argument("--other", action="append", default=[])
    ap_.add_argument("--strict-core", action="store_true")
    ap_.add_argument("--map")
    ap_.add_argument("--assay", action="store_true")
    ap_.add_argument("--contrast", action="append", default=[], help="NAME=A,B (arm names may contain hyphens)")
    ap_.add_argument("--depth-contrast", help="A,B: per-page SD and intra-domain correlation of A - B")
    ap_.add_argument("--alpha", type=float, default=0.05)
    ap_.add_argument("--assay-control", default="S3", help="the core arm the assay's positive control and permutation use")
    ap_.add_argument("--mean-arm", action="append", default=[],
                     help="NAME=A,B: a candidate made of seed arms, its per-page AP the mean of theirs (as DEV-R's verdicts take it)")
    ap_.add_argument("--subsample-from")
    ap_.add_argument("--subset", choices=["lowoverlap"])
    ap_.add_argument("--per-page")
    ap_.add_argument("--out", required=True)
    a = ap_.parse_args(argv)
    idmap = json.load(open(a.map)) if a.map else None
    rows = load_rows(a.marks)
    if a.subset == "lowoverlap":
        rows = [r for r in rows if (r.get("overlap") or {}).get("hist", 1.0) <= 0.10]
    core = {x.split("=", 1)[0]: load_scores(x.split("=", 1)[1], idmap) for x in a.core}
    other, outcomes = {}, {}
    for x in a.other:
        name, rest = x.split("=", 1)
        sp, op = rest.split(":", 1)
        other[name] = load_scores(sp, idmap)
        oc = json.load(open(op))
        outcomes[name] = {idmap.get(k, k): v for k, v in oc.items()} if idmap else oc
    sub = depth_sampler(json.load(open(a.subsample_from)), 20261008) if a.subsample_from else None
    pages, per, c = score(rows, core, other, outcomes, a.strict_core, a.assay, sub, a.alpha, a.assay_control)
    doms = [p["domain"] for p in pages]
    for spec in a.mean_arm:
        name, arms = spec.split("=", 1)
        arms = arms.split(",")
        if name in per or len(arms) < 2 or any(not per.get(x) for x in arms):
            raise SystemExit(f"BAD_MEAN_ARM {name}")
        per[name] = [st.mean(v) for v in zip(*(per[x] for x in arms))]
    assay = None
    if a.assay:
        # PREREG §4: the assay first, at alpha 0.05; if it fails, nothing else leaves this process
        assay = []
        for name, A, B, rule in (("random-vs-expected", "~random", "~random-expected", "covers zero"),
                                 ("perm-null-vs-random", "~perm-null", "~random", "covers zero"),
                                 (f"{a.assay_control}-vs-lead", a.assay_control, "lead", "above zero")):
            diff = [x - y for x, y in zip(per[A], per[B])]
            m, lo, hi = clus(diff, doms, ASSAY_ALPHA)
            ok = (lo <= 0 <= hi) if rule == "covers zero" else lo > 0
            assay.append({"name": f"assay:{name}", "a": A, "b": B, "mean": m, "lo": lo, "hi": hi, "rule": rule, "pass": ok})
        if not all(x["pass"] for x in assay):
            json.dump({"pages": len(pages), "domains": len(set(doms)), "alpha_assay": ASSAY_ALPHA, "assay": assay,
                       "assay_pass": False, "note": "the assay failed; nothing else is reported (PREREG §4)"}, open(a.out, "w"), indent=1)
            print(json.dumps({"pages": len(pages), "assay_pass": False, "assay": [{k: x[k] for k in ("name", "pass")} for x in assay]}))
            sys.exit(6)
    out = {"pages": len(pages), "domains": len(set(doms)), "counts": dict(c), "alpha": a.alpha,
           "ap": {k: st.mean(v) for k, v in sorted(per.items()) if v}}
    contrasts = []
    for spec in a.contrast:
        name, ab = spec.split("=", 1)
        A, B = ab.split(",", 1)
        if not per.get(A) or not per.get(B):
            raise SystemExit(f"UNKNOWN_ARM in contrast {name}")
        diff = [x - y for x, y in zip(per[A], per[B])]
        m, lo, hi = clus(diff, doms, a.alpha)
        contrasts.append({"name": name, "a": A, "b": B, "mean": m, "lo": lo, "hi": hi, "p": pperm(diff, doms)})
    for cobj, ph in zip(contrasts, holm([x["p"] for x in contrasts]) if contrasts else []):
        cobj["p_holm"] = ph
    out["contrasts"] = contrasts
    if a.assay:
        out["assay"], out["assay_pass"], out["alpha_assay"] = assay, True, ASSAY_ALPHA
    if a.depth_contrast:
        A, B = a.depth_contrast.split(",", 1)
        d = [x - y for x, y in zip(per[A], per[B])]
        groups = collections.defaultdict(list)
        for p, v in zip(pages, d):
            groups[p["domain"]].append(v)
        import power25
        out["depth"] = {"contrast": [A, B], "mean": st.mean(d), "sd": st.stdev(d) if len(d) > 1 else 0.0,
                        "icc": power25.icc_anova(list(groups.values())),
                        "pagesPerDomain": collections.Counter(len(v) for v in groups.values())}
    if a.per_page:
        json.dump({"pages": pages, "per": per}, open(a.per_page, "w"))
    json.dump(out, open(a.out, "w"), indent=1)
    print(json.dumps({"pages": out["pages"], "domains": out["domains"], "ap": {k: round(v, 4) for k, v in out["ap"].items()},
                      "contrasts": [{k: (round(v, 4) if isinstance(v, float) else v) for k, v in x.items()} for x in contrasts]}))


if __name__ == "__main__":
    main()


==> anc/targets25.py <==
#!/usr/bin/env python3
"""Training targets for study 25's arms (design P2.4–P3)."""


def rank_frac(v):
    """verbatim from train_human.py: rank / n in [0, 1), ties by index."""
    n = len(v)
    order = sorted(range(n), key=lambda i: (v[i], i))
    out = [0.0] * n
    for r, i in enumerate(order):
        out[i] = r / n
    return out


def target_for(counts, tie_break, teacher=None):
    """Reader counts promote; the tie break orders inside and below each band.
    tie_break "teacher": train_human.py's target. "lead": no frontier output anywhere —
    earlier sentences first, the position prior every arm is measured against."""
    n = len(counts)
    if tie_break == "teacher":
        if teacher is None or len(teacher) < n:
            raise ValueError("teacher scores missing or short")
        tf = rank_frac(teacher[:n])
    elif tie_break == "lead":
        tf = rank_frac([n - i for i in range(n)])
    else:
        raise ValueError(tie_break)
    return rank_frac([counts[i] + tf[i] for i in range(n)])


==> anc/teacher-ties.json <==
{
 "what": "EXPLORATORY, after P4: the P3.1 teacher swap's effect on the training target, over every pair of sentences on the training pages that keep a reader (only pairs with equal reader counts can change)",
 "pages": 801,
 "pairs": 11513753,
 "tied_share": 0.5435,
 "tied_pairs_ordered_alike": 0.8496,
 "tied_pairs_ordered_alike_median_page": 0.8659,
 "pairs_whose_target_order_differs": 0.0818,
 "of_which_both_sentences_unmarked": 0.86
}

==> anc/teacher_ties.py <==
#!/usr/bin/env python3
"""EXPLORATORY, after P4 (STUDY-NOTE 2026-10-09): how much of the training target the teacher swap of the
P3.1 pilot changed. The target (train/targets25.target_for) orders sentences by reader count and breaks
ties by the teacher, so only pairs of sentences with the same count can differ between two teachers.
Over the training pages that keep a reader, counts every pair of sentences: the share that is tied, the
share of tied pairs the two teachers order the same way, the share of all pairs whose target order
differs, and how many of those are pairs of sentences no reader marked. Prints and writes aggregates only.

    python3 teacher_ties.py --train data/refresh-train.json --old data/teacher-aug.json \
        --new data/teacher-new.json --out results/teacher-ties.json
"""
import argparse
import json
import os
import statistics as st
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, os.path.join(HERE, "..", "train"))
from data25 import counts_of, load_rows  # noqa: E402
from targets25 import target_for  # noqa: E402


def page_pairs(c, t_old, t_new):
    """(pairs, tied pairs, tied pairs ordered alike, pairs whose target order differs, of those the pairs of
    two unmarked sentences) for one page."""
    n = len(c)
    a, b = target_for(c, "teacher", t_old), target_for(c, "teacher", t_new)
    pairs = tied = alike = differ = differ_unmarked = 0
    for i in range(n):
        for j in range(i + 1, n):
            pairs += 1
            same_order = (a[i] < a[j]) == (b[i] < b[j])
            if c[i] == c[j]:
                tied += 1
                alike += same_order
            elif not same_order:
                raise AssertionError("a pair with different counts changed order")
            differ += not same_order
            differ_unmarked += (not same_order) and c[i] == 0
    return pairs, tied, alike, differ, differ_unmarked


def main(argv=None):
    ap = argparse.ArgumentParser()
    ap.add_argument("--train", required=True)
    ap.add_argument("--old", required=True)
    ap.add_argument("--new", required=True)
    ap.add_argument("--out", required=True)
    a = ap.parse_args(argv)
    rows = [r for r in load_rows(a.train) if sum(counts_of(r)) > 0]
    old, new = json.load(open(a.old)), json.load(open(a.new))
    tot = [0, 0, 0, 0, 0]
    alike_share = []
    for r in rows:
        p = page_pairs(counts_of(r), old[r["id"]], new[r["id"]])
        tot = [x + y for x, y in zip(tot, p)]
        if p[1]:
            alike_share.append(p[2] / p[1])
    pairs, tied, alike, differ, differ_unmarked = tot
    out = {"what": "EXPLORATORY, after P4: the P3.1 teacher swap's effect on the training target, over every pair of "
                   "sentences on the training pages that keep a reader (only pairs with equal reader counts can change)",
           "pages": len(rows), "pairs": pairs,
           "tied_share": round(tied / pairs, 4),
           "tied_pairs_ordered_alike": round(alike / tied, 4),
           "tied_pairs_ordered_alike_median_page": round(st.median(alike_share), 4),
           "pairs_whose_target_order_differs": round(differ / pairs, 4),
           "of_which_both_sentences_unmarked": round(differ_unmarked / differ, 4)}
    json.dump(out, open(a.out, "w"), indent=1)
    print(json.dumps(out, indent=1))


if __name__ == "__main__":
    main()


==> check-claims.py <==
#!/usr/bin/env python3
"""Checks the paper's qualitative statements against the intervals in numbers.tex.

paper.tex takes every number from numbers.tex, but a sentence such as "no single model clears the
margin" or "does not exclude zero" is prose. Statements of that kind are listed here, in the order of
the paper, each with a condition on the numbers. Run after make-numbers.py; exits 1 if one no longer
holds. The list is written by hand and does not read paper.tex, so it cannot tell whether a sentence
says more than its condition.

  python3 check-claims.py
"""
import os
import re
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
M = dict(re.findall(r"\\newcommand\{\\([A-Za-z]+)\}\{(.*)\}\n", open(os.path.join(HERE, "numbers.tex")).read()))


def val(k):
    return float(M[k].replace("\\ensuremath{-}", "-").replace("{,}", ""))


def above(k):
    return val(k + "Lo") > 0


def below(k):
    return val(k + "Hi") < 0


def incl0(k):
    return val(k + "Lo") <= 0 <= val(k + "Hi")


CLAIMS = []


def claim(text, ok):
    CLAIMS.append((bool(ok), text))


SINGLES = ("RtAstra", "RtAstraHigh", "RtSol", "RtOpus", "RtFable", "RtFlash", "RtHaiku", "RtLuna")
claim("§1/§3: no single model clears +0.02 with Holm p < 0.05 and its interval above zero",
      not any(val(k) >= 0.02 and above(k) and val(k + "Holm") < 0.05 for k in SINGLES))
claim("§3: the nearest single model is gpt-6-astra at low effort", all(val("RtAstra") >= val(k) for k in SINGLES))
claim("§3: high reasoning effort scores no higher", val("RtAstraHigh") <= val("RtAstra"))
claim("§3: the fusion beats the reference and the earlier fusion, both resolved",
      above("RtFusion") and above("RtFusionOld") and val("RtFusionHolm") < 0.05)
claim("§3: the registered margins are met by the fusion", val("RtFusion") >= 0.02 and val("RtFusionOld") >= 0.015)
claim("abstract: zero-shot single models are at most the gpt-6-astra two-sample mean, below the fusion",
      val("DevAstraMean") < val("DevFuseNew") < val("DevHOne"))
claim("§3: the reader-prediction instruction lowers both models it was tried on (resolved)",
      below("PromptAstra") and below("PromptOpus"))
claim("§4: more pages help (p100 - p50 resolved above zero)", above("DevCurve"))
claim("§4: refreshed labels change nothing resolved", incl0("DevRefresh"))
claim("§4: the new teacher is below the +0.005 bar and not resolved", val("DevPilotGain") < 0.005 and incl0("DevPilotGain"))
claim("§4: the fresh pages help a from-base 3B (H1 - H0 resolved)", above("DevHOnevsHZero"))
claim("§4: the fresh pages, not the steps that come with them: equal steps on the 819 alone do not help, the fresh pages lead them (both resolved)",
      below("EqSteps") and above("EqFresh"))
claim("§4: with either seed alone the teacher swap stays below the +0.005 bar, upper bound included",
      val("PilotSeedZeroHi") < 0.005 and val("PilotSeedOneHi") < 0.005)
claim("§4: the swap changes the target's order for under a tenth of the sentence pairs",
      float(M["PairsDiffer"].rstrip("\\%")) < 10)
claim("§4: a teacher helps a from-base model on the 819 pages (resolved above zero)", above("DevTeacherFromBase"))
claim("§4: once a teacher is there, a stronger one adds less than more pages", val("DevPilotGain") < val("DevCurve") and val("DevPilotGain") < val("DevTeacherFromBase"))
claim("§4: H1's point estimate is close to the August model's, interval across zero",
      abs(val("DevHOnevsAug")) < 0.005 and incl0("DevHOnevsAug"))
claim("§4: the 27B beats the 3B on DEV-R in both recipes (resolved)", above("DevQHvsHOne") and above("DevQTvsSmolT"))
claim("§4: the 27B against the August model on DEV-R is quoted with an interval that crosses zero", incl0("DevQHvsAug"))
claim("§4 exploratory: at 0.6B and 1.7B the reader-only recipe is close to the August recipe, interval across zero",
      all(abs(val(k)) < 0.005 and incl0(k) for k in ("SizeSixGain", "SizeOneSevenGain")))
claim("§4 exploratory: the reader-only score rises with size (0.6B < 1.7B < 3B < 27B)",
      val("SmallSix") < val("SmallOneSeven") < val("DevHOne") < val("DevQH"))
claim("§4 exploratory: the 0.6B reader-only model trails the 3B one (resolved)", below("SizeSixVsHOne"))
claim("§4 exploratory: the 0.6B reader-only model's point estimate exceeds the fusion's, as does the 0.4B encoder's",
      val("SizeSixVsFusion") > 0 and val("SmallSix") > val("DevFuseNew") and val("SizeMbertVsFusion") > 0)
claim("§5: the assay holds", incl0("TestAssayRandom") and incl0("TestAssayPerm") and above("TestAssayLead"))
claim("§5: C1 resolved above zero, also on 6-9 and 10-19 readers",
      above("TestCOne") and above("TestCOneShallow") and above("TestCOneMid"))
claim("§5: C2 does not exclude zero", incl0("TestCTwo"))
claim("§5: C3 resolved above zero", above("TestCThree"))
claim("§5: the 3B leads the fusion on TEST too (unregistered, resolved)", above("TestHOnevsFuse"))
claim("abstract/§5: on fresh pages the 27B's difference from the 3B is unresolved", incl0("TestQHvsHOne"))
claim("abstract: both reader-only models score above the fusion on fresh pages",
      val("TestHOne") > val("TestFuse") and val("TestQH") > val("TestFuse"))
claim("§5: the ceiling sits below the two reader-only candidates on TEST", val("TestCeiling") < min(val("TestHOne"), val("TestQH")))
claim("§5 exploratory: both lead the August model on familiar domains, both trail it on the others",
      above("FamTestHOne") and above("FamTestQH") and below("UnfamTestHOne") and below("UnfamTestQH"))
claim("§5 exploratory: on DEV-R both models' difference from the August model is larger on familiar domains",
      val("FamDevQH") > val("UnfamDevQH") and val("FamDevHOne") > val("UnfamDevHOne"))
claim("§6: doubling pages and the backbone are of similar size on DEV-R", abs(val("DevCurve") - val("DevQHvsHOne")) < 0.005)
claim("§2: the test set fails the power condition fixed in advance", val("PowerMdd") > val("PowerHalf"))

bad = [t for ok, t in CLAIMS if not ok]
for ok, t in CLAIMS:
    print(("ok   " if ok else "FAIL ") + t)
print(f"\n{len(CLAIMS) - len(bad)} of {len(CLAIMS)} hold")
sys.exit(1 if bad else 0)


==> make-abstract.py <==
#!/usr/bin/env python3
"""Writes arxiv-abstract.txt: the abstract of paper.tex with the numbers.tex macros filled in, as plain
ASCII text for arXiv's metadata field (1,920 characters at most). Run after make-numbers.py."""
import os
import re
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
M = dict(re.findall(r"\\newcommand\{\\([A-Za-z]+)\}\{(.*)\}\n", open(os.path.join(HERE, "numbers.tex")).read()))
tex = open(os.path.join(HERE, "paper.tex")).read()
body = tex.split("\\begin{abstract}", 1)[1].split("\\end{abstract}", 1)[0]
body = re.sub(r"\\([A-Za-z]+)\{\}", lambda m: M[m.group(1)], body)       # \Macro{}
body = re.sub(r"\\([A-Za-z]+)\b", lambda m: M.get(m.group(1), "\\" + m.group(1)), body)
body = body.replace("\\ensuremath{-}", "-").replace("{,}", ",").replace("--", "-").replace("~", " ")
body = re.sub(r"\s+", " ", body).strip()
if "\\" in body or "{" in body or "}" in body:
    sys.exit(f"ABSTRACT_HAS_TEX: {body[:200]}")
if not body.isascii():
    sys.exit("ABSTRACT_NOT_ASCII: arXiv's metadata field is pasted as ASCII, as for the earlier papers")
if len(body) > 1920:
    sys.exit(f"ABSTRACT_TOO_LONG: {len(body)} characters (arXiv allows 1,920)")
open(os.path.join(HERE, "arxiv-abstract.txt"), "w").write(body + "\n")
print(f"arxiv-abstract.txt: {len(body)} characters")


==> make-numbers.py <==
#!/usr/bin/env python3
"""Writes numbers.tex: every figure the paper quotes, as a LaTeX macro, generated from study 25's
aggregate JSON artifacts. Nothing in paper.tex is hand-typed except design constants (the 15% top,
6 readers, 30 sentences, 40 splits, two seeds, model names and sizes, training settings) and the sizes
of the earlier sets (217, 819 and the 801 of them that kept a reader), given in anc/PREREG.md and
anc/RESULTS.md.

In the repository the artifacts are read from ../results/; inside the arXiv package they are read from
anc/ (make-arxiv.sh checks that both give byte-identical output).
"""
import json
import os

HERE = os.path.dirname(os.path.abspath(__file__))
ANC = os.path.join(HERE, "anc")
NAMES = ["devr-all2.json", "devr-all2-contrasts.json", "devr-all.json", "devr-test-extra.json", "p2-2.json", "p4.json",
         "p4-secondary.json", "domain-familiarity.json", "inventory.json", "p1c.json", "reader-prompt.json",
         "eqsteps.json", "teacher-ties.json", "extra-contrasts.json"]
SRC = {n: os.path.join("..", "results", n) for n in NAMES}


def J(name):
    p = os.path.join(ANC, name) if os.path.isdir(ANC) else os.path.join(HERE, SRC[name])
    return json.load(open(p))


M = {}


def num(x, nd=4, sign=True):
    # a non-zero bound that rounds to zero keeps the decimals it needs, so an interval that excludes zero
    # by a hair still reads as excluding it
    while nd < 8 and x != 0 and round(x, nd) == 0:
        nd += 1
    s = f"{x:+.{nd}f}" if sign else f"{x:.{nd}f}"
    return s.replace("-", "\\ensuremath{-}")


def point(x, nd=4):
    return f"{x:+.{nd}f}".replace("-", "\\ensuremath{-}")


def integer(n):
    return f"{n:,}".replace(",", "{,}")


def put(name, value):
    assert name.isalpha(), name
    assert name not in M, name
    M[name] = value


def ap(name, x, nd=4):
    put(name, f"{x:.{nd}f}")


def est(name, d, nd=4):
    """name = estimate; nameLo, nameHi; nameCI = [lo, hi]; nameFull = estimate [lo, hi]."""
    put(name, point(d["mean"], nd))
    put(name + "Lo", num(d["lo"], nd))
    put(name + "Hi", num(d["hi"], nd))
    put(name + "CI", f"[{num(d['lo'], nd)}, {num(d['hi'], nd)}]")
    put(name + "Full", f"{point(d['mean'], nd)} [{num(d['lo'], nd)}, {num(d['hi'], nd)}]")


# ------------------------------------------------------------- DEV-R: one run with every arm
dev = J("devr-all2.json")
put("DevPages", integer(dev["pages"]))
put("DevDomains", integer(dev["domains"]))
A = dev["ap"]
for macro, key in (("DevQH", "h1-qwen"), ("DevQT", "fb2-qwen"), ("DevAug", "aug"), ("DevPilot", "pilot"),
                   ("DevHOne", "h1"), ("DevCtl", "ctl"), ("DevPHundred", "p100"), ("DevSmolT", "fb-smollm3-3b"),
                   ("DevHZero", "h0"), ("DevPFifty", "p50"), ("DevPQuarter", "p25"), ("DevFuseNew", "fuse-new+lead"),
                   ("DevFuseOld", "fuse5+lead"), ("DevSThree", "S3"), ("DevGeminiPro", "gemini-3.1-pro"),
                   ("DevLead", "lead"), ("DevCeiling", "ceiling"), ("DevAstraHigh", "gpt-6-astra_high.s1")):
    ap(macro, A[key])
for macro, arm in (("DevAstra", "gpt-6-astra_low"), ("DevOpus", "claude-opus-5-5_low"), ("DevFable", "claude-fable-5-1_low"),
                   ("DevSol", "gpt-6.1-sol_low"), ("DevFlash", "gemini-3.8-flash_default"), ("DevHaiku", "claude-haiku-5-5_low"),
                   ("DevLuna", "gpt-6-luna_none")):
    ap(macro, A[arm + ".s1"])
    ap(macro + "Mean", A[arm + ".mean"])
# every development-set contrast in the text comes from the same run as Tables 2 and 3 (devr-all2);
# devr-all.json, the run the freeze read, ships for provenance
X = J("devr-all2-contrasts.json")
assert X["run"] == "devr-all2" and X["pages"] == dev["pages"]
assert all(X["registered_decisions_hold_in_this_run"].values())
XC = X["contrasts"]
for key, c in XC.items():   # a contrast in the text is exactly the difference of Table 2's two APs
    assert abs((A[c["a"]] - A[c["b"]]) - c["mean"]) < 1e-5, f"{key}: contrast and Table 2 disagree"
est("DevQHvsHOne", XC["qhVsHOne"])
est("DevQTvsSmolT", XC["qtVsSmolT"])
est("DevQHvsQT", XC["qhVsQt"])
est("DevHOnevsAug", XC["hOneVsAug"])
est("DevQHvsAug", XC["qhVsAug"])
est("DevRefresh", XC["refresh"])
est("DevHOnevsHZero", XC["freshPages"])
est("DevTeacherFromBase", XC["teacherFromBase"])
est("DevCurve", XC["curve"])
est("DevPilotGain", XC["pilot"])
put("DevFuseGapHOne", f"{A['h1'] - A['fuse-new+lead']:.3f}")
put("DevFusionGap", point(A["fuse-new+lead"] - A["fuse5+lead"]))
# exploratory after P4: model size (STUDY-NOTE 2026-10-09)
for macro, key in (("LadMbert", "ladder-mbert-large"), ("LadSix", "ladder-qwen-0.6b"), ("LadOneSeven", "ladder-qwen-1.7b"),
                   ("LadFour", "ladder-qwen-4b"), ("LadEight", "ladder-qwen-8b"), ("SmallSix", "h1-qwen3-0.6b"),
                   ("SmallOneSeven", "h1-qwen3-1.7b")):
    ap(macro, A[key])
for macro, key in (("SizeSixGain", "smallVsLadderSix"), ("SizeOneSevenGain", "smallVsLadderOneSeven"),
                   ("SizeSixVsHOne", "sixVsHOne"), ("SizeOneSevenVsHOne", "oneSevenVsHOne"), ("SizeSixVsFusion", "sixVsFusion"),
                   ("SizeMbertVsFusion", "mbertVsFusion")):
    est(macro, XC[key])
put("DevFuseGapQH", f"{A['h1-qwen'] - A['fuse-new+lead']:.3f}")
put("DevBestSingleGap", f"{A['h1'] - A['gpt-6-astra_low.mean']:.3f}")
arms7 = ("gpt-6-astra_low", "claude-opus-5-5_low", "claude-fable-5-1_low", "gpt-6.1-sol_low", "gemini-3.8-flash_default",
         "claude-haiku-5-5_low", "gpt-6-luna_none")
put("DevMeanGainMax", f"{max(A[a + '.mean'] - A[a + '.s1'] for a in arms7):.3f}")
assert max(A[a + ".mean"] for a in arms7) == A["gpt-6-astra_low.mean"]   # the abstract's "at most"
x = J("devr-test-extra.json")["items"]
est("TestQHvsHOne", x["TEST Q-H1 - H1 (exploratory, after the look)"])

# ------------------------------------------------------------- the zero-shot screen (its own run)
p22 = J("p2-2.json")
put("RtPages", integer(p22["pages"]))
put("RtDomains", integer(p22["domains"]))
SEVEN = ("claude-haiku-5-5@low", "gpt-6-luna@none", "gemini-3.8-flash@default", "gpt-6.1-sol@low", "claude-opus-5-5@low",
         "claude-fable-5-1@low", "gpt-6-astra@low")
assert sorted(SEVEN) == sorted(p22["fused"])
fails = sum(v for k, v in p22["counts"].items()
            if k.split(":")[0] in SEVEN and k.split(":")[1] == "s1" and k.split(":")[2] != "scored")
assert fails + sum(p22["counts"].get(f"{a}:s1:scored", 0) for a in SEVEN) == 7 * p22["pages"]
put("ZsFailures", integer(fails))
put("ZsCells", integer(7 * p22["pages"]))
ap("RtFuseAp", p22["ap"]["fuse-new+lead"])
fam = {c["a"]: c for c in p22["rt"]["family"]}
for macro, arm in (("RtAstra", "gpt-6-astra@low:s1"), ("RtAstraHigh", "gpt-6-astra@high:s1"), ("RtSol", "gpt-6.1-sol@low:s1"),
                   ("RtOpus", "claude-opus-5-5@low:s1"), ("RtFable", "claude-fable-5-1@low:s1"),
                   ("RtFlash", "gemini-3.8-flash@default:s1"), ("RtHaiku", "claude-haiku-5-5@low:s1"),
                   ("RtLuna", "gpt-6-luna@none:s1"), ("RtFusion", "fuse-new+lead")):
    est(macro, fam[arm])
    put(macro + "Holm", num(fam[arm]["p_holm"], 3, False))
est("RtFusionOld", p22["rt"]["fusion"])
ag = p22["agreement"]
put("AgreeMax", f"{max(v['median_spearman'] for v in ag.values()):.2f}")
put("AgreeMin", f"{min(v['median_spearman'] for v in ag.values()):.2f}")

# exploratory after P4: the reader-prediction instruction, in a scoring run of its own (STUDY-NOTE 2026-10-09)
rp = J("reader-prompt.json")
assert rp["pages"] == dev["pages"]
RP = {c["name"]: c for c in rp["contrasts"]}
est("PromptAstra", RP["astra-reader-vs-compress"])
est("PromptOpus", RP["opus-reader-vs-compress"])

# exploratory after P4: the equal-steps control, in a scoring run of its own (STUDY-NOTE 2026-10-09)
eq = J("eqsteps.json")
assert eq["pages"] == dev["pages"]
EQ = {c["name"]: c for c in eq["contrasts"]}
est("EqSteps", EQ["extra-steps-same-pages"])
est("EqFresh", EQ["fresh-pages-at-equal-steps"])

# exploratory after P4: what the teacher swap changed in the target, and the pilot per seed (STUDY-NOTE 2026-10-09)
tt = J("teacher-ties.json")
assert tt["pages"] == 801
put("TiedShare", f"{100 * tt['tied_share']:.0f}\\%")
put("TiedAlike", f"{100 * tt['tied_pairs_ordered_alike']:.0f}\\%")
put("PairsDiffer", f"{100 * tt['pairs_whose_target_order_differs']:.0f}\\%")
put("ChangedUnmarked", f"{100 * tt['of_which_both_sentences_unmarked']:.0f}\\%")
xi = J("extra-contrasts.json")["items"]
est("PilotSeedZero", xi["DEV-R pilot - p100, seed 0"])
est("PilotSeedOne", xi["DEV-R pilot - p100, seed 1"])

# ------------------------------------------------------------- the sealed look (one run over TEST)
p4 = J("p4.json")
assert p4["assay_pass"] is True
put("TestPages", integer(p4["pages"]))
put("TestDomains", integer(p4["domains"]))
T = p4["ap"]
for macro, key in (("TestQH", "Q-H1"), ("TestHOne", "H1"), ("TestAug", "smol"), ("TestFuse", "fuse-new+lead"),
                   ("TestSThree", "S3"), ("TestLead", "lead"), ("TestRandom", "~random-expected"), ("TestCeiling", "ceiling")):
    ap(macro, T[key])
PC = {c["name"]: c for c in p4["contrasts"]}
est("TestCOne", PC["C1"])
est("TestCTwo", PC["C2"])
est("TestCThree", PC["C3"])
AS = {a["name"]: a for a in p4["assay"]}
est("TestAssayRandom", AS["assay:random-vs-expected"])
est("TestAssayPerm", AS["assay:perm-null-vs-random"])
est("TestAssayLead", AS["assay:S3-vs-lead"])
put("TestFuseGapHOne", f"{T['H1'] - T['fuse-new+lead']:.3f}")
hf = xi["TEST H1 - fuse-new+lead (unregistered)"]
assert hf["pages"] == p4["pages"] and abs(hf["mean"] - (T["H1"] - T["fuse-new+lead"])) < 1e-5
est("TestHOnevsFuse", hf)
sec = J("p4-secondary.json")
est("TestHOnevsAug", sec["h1_minus_smol"])
dep = sec["by_depth"]
est("TestCOneShallow", dep["C1"]["6-9"])
put("TestShallowPages", integer(dep["C1"]["6-9"]["pages"]))
est("TestCOneMid", dep["C1"]["10-19"])
put("TestMidPages", integer(dep["C1"]["10-19"]["pages"]))
put("TestDeepPages", integer(dep["C1"]["20+"]["pages"]))
est("TestCTwoShallow", dep["C2"]["6-9"])
est("TestCTwoMid", dep["C2"]["10-19"])

# ------------------------------------------------------------- exploratory: domains the training pages cover
df = J("domain-familiarity.json")["sets"]
tin, tout = df["TEST (P4 run)"]["domain in TRAIN-X"], df["TEST (P4 run)"]["domain not in TRAIN-X"]
put("FamTestPages", integer(tin["pages"]))
put("FamTestDomains", integer(tin["domains"]))
put("UnfamTestPages", integer(tout["pages"]))
put("UnfamTestDomains", integer(tout["domains"]))
est("FamTestHOne", tin["H1 - smol"])
est("FamTestQH", tin["Q-H1 - smol"])
est("UnfamTestHOne", tout["H1 - smol"])
est("UnfamTestQH", tout["Q-H1 - smol"])
nb = xi["TEST: pages whose domain TRAIN-X does not hold"]
assert nb["pages"] == tout["pages"]
put("UnfamTestNeither", integer(nb["of which the 819 training pages do not hold the domain either"]["pages"]))
din, dout = df["DEV-R (devr-all2 run)"]["domain in TRAIN-X"], df["DEV-R (devr-all2 run)"]["domain not in TRAIN-X"]
put("FamDevPages", integer(din["pages"]))
put("UnfamDevPages", integer(dout["pages"]))
est("FamDevQH", din["h1-qwen - aug"])
est("UnfamDevQH", dout["h1-qwen - aug"])
est("FamDevHOne", din["h1 - aug"])
est("UnfamDevHOne", dout["h1 - aug"])

# ------------------------------------------------------------- data
inv = J("inventory.json")
put("TrainXPages", integer(inv["trainx"]["pages"]))
assert inv["test"]["pages"] == p4["pages"]
put("CandidatePages", integer(inv["candidates"]))
pw = J("p1c.json")["power"]
put("PowerMdd", f"{pw['mdd']:.4f}")
put("PowerHalf", f"{pw['half_effect']:.4f}")

out = "".join(f"\\newcommand{{\\{k}}}{{{v}}}\n" for k, v in sorted(M.items()))
open(os.path.join(HERE, "numbers.tex"), "w").write(out)
print(f"numbers.tex: {len(M)} macros")

